Integrated Model, Batch and Domain Parallelism in Training Neural Networks

We propose a new integrated method of exploiting model, batch and domain parallelism for the training of deep neural networks (DNNs) on large distributed-memory computers using minibatch stochastic gradient descent (SGD). Our goal is to find an efficient parallelization strategy for a fixed batch size using $P$ processes. Our method is inspired by the communication-avoiding algorithms in numerical linear algebra. We see $P$ processes as logically divided into a $P_r \times P_c$ grid where the $P_r$ dimension is implicitly responsible for model/domain parallelism and the $P_c$ dimension is implicitly responsible for batch parallelism. In practice, the integrated matrix-based parallel algorithm encapsulates these types of parallelism automatically. We analyze the communication complexity and analytically demonstrate that the lowest communication costs are often achieved neither with pure model nor with pure data parallelism. We also show how the domain parallel approach can help in extending the theoretical scaling limit of the typical batch parallel method.

==> new_python_code/spaa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from __future__ import division\n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "\n",
    "class DNNLayer:\n",
    "    type = \"\"\n",
    "    \n",
    "    #input activation related\n",
    "    Xw = 0 # input activation width\n",
    "    Xh = 0 # input activation height\n",
    "    Xd = 0 # input activation depth (= filter depth kd)\n",
    "    \n",
    "    #output activation related\n",
    "    Yw = 0 # output activation width\n",
    "    Yh = 0 # output activation height\n",
    "    Yd = 0 # output activation depth (= number of filters)\n",
    "    \n",
    "    #filter related\n",
    "    numFilters = 0 # number of filters (= output activation depth)\n",
    "    Kw = 0 # filter/kernel/convulution width\n",
    "    Kh = 0 # filter/kernel/convulution height\n",
    "    Kd = 0 # filter/kernel/convulution depth (= input activation depth xd)\n",
    "    \n",
    "    # di\n",
    "    numNeurons = 0 #number of neuron in this layer\n",
    "    # w\n",
    "    numParam = 0 # number of parmeters (including bias) between the previous layer and this layer\n",
    "    \n",
    "    @classmethod\n",
    "    def InputLayer(cls, weidth, height, depth):\n",
    "        curL = DNNLayer()\n",
    "        curL.type = \"input\"\n",
    "        \n",
    "        #image related\n",
    "        curL.Yw = weidth\n",
    "        curL.Yh = height\n",
    "        curL.Yd = depth\n",
    "        \n",
    "        return curL\n",
    "    \n",
    "    @classmethod\n",
    "    def FCLayer(cls, prevL, neurons):\n",
    "        curL = DNNLayer()\n",
    "        curL.type = \"FC\"\n",
    "        \n",
    "        curL.numNeurons = neurons\n",
    "        curL.numParam  = prevL.numNeurons * curL.numNeurons        \n",
    "        return curL\n",
    "    \n",
    "    @classmethod\n",
    "    def ConvLayer(cls, prevL, nk, kw, kh, kd, stride, padding, pooling):\n",
    "        curL = DNNLayer()\n",
    "        curL.type = \"conv\"\n",
    "        \n",
    "        #input activation related\n",
    "        curL.Xw = prevL.Yw\n",
    "        curL.Xh = prevL.Yh\n",
    "        curL.Xd = prevL.Yd\n",
    "        \n",
    "        #filter related\n",
    "        curL.numFilters = nk\n",
    "        curL.Kw = kw\n",
    "        curL.Kh = kh\n",
    "        curL.Kd = kd #curL.xd\n",
    "        \n",
    "        \n",
    "        #output activation related\n",
    "        if padding==True: # arbitrary padding\n",
    "            curL.Yw = curL.Xw\n",
    "            curL.Yh = curL.Xh\n",
    "        else:\n",
    "            curL.Yw = (curL.Xw - curL.Kw)/stride + 1\n",
    "            curL.Yh = (curL.Xh - curL.Kh)/stride + 1\n",
    "        if pooling == True:\n",
    "            curL.Yw = math.floor(curL.Yw/2)\n",
    "            curL.Yh = math.floor(curL.Yh/2)\n",
    "        curL.Yd =  curL.numFilters\n",
    "        \n",
    "        # number of neurons\n",
    "        curL.numNeurons = curL.Yw * curL.Yh * curL.Yd\n",
    "       \n",
    "        # for each neuron: kw * kh * kd connections\n",
    "        # assuming the same parameter for each neurons in a depth slice (each filter)\n",
    "        curL.numParam = ((curL.Kw * curL.Kh * curL.Kd) + 1) * curL.numFilters # +1 for bias\n",
    "        return curL\n",
    "    \n",
    "    @classmethod\n",
    "    def ConvLayer1(cls, prevL, nk, kw, kh, stride, padding, pooling):\n",
    "        curL = DNNLayer()\n",
    "        curL.type = \"conv\"\n",
    "        \n",
    "        #input activation related\n",
    "        curL.Xw = prevL.Yw\n",
    "        curL.Xh = prevL.Yh\n",
    "        curL.Xd = prevL.Yd\n",
    "        \n",
    "        #filter related\n",
    "        curL.numFilters = nk\n",
    "        curL.Kw = kw\n",
    "        curL.Kh = kh\n",
    "        curL.Kd = curL.Xd\n",
    "        \n",
    "        \n",
    "        #output activation related\n",
    "        \n",
    "        curL.Yw = math.floor((curL.Xw - curL.Kw + 2*padding)/stride) + 1\n",
    "        curL.Yh = math.floor((curL.Xh - curL.Kh + 2*padding)/stride) + 1\n",
    "        \n",
    "        if pooling == True:\n",
    "            curL.Yw = math.floor(curL.Yw/2)\n",
    "            curL.Yh = math.floor(curL.Yh/2)\n",
    "        curL.Yd =  curL.numFilters\n",
    "        \n",
    "        # number of neurons\n",
    "        curL.numNeurons = curL.Yw * curL.Yh * curL.Yd\n",
    "       \n",
    "        # for each neuron: kw * kh * kd connections\n",
    "        # assuming the same parameter for each neurons in a depth slice (each filter)\n",
    "        curL.numParam = ((curL.Kw * curL.Kh * curL.Kd) + 1) * curL.numFilters # +1 for bias\n",
    "        return curL  \n",
    "\n",
    "# AlexNet Layers\n",
    "class AlexNetArch:\n",
    "    Layers = []\n",
    "    def __init__(self):\n",
    "        self.Layers = []\n",
    "        self.Layers.append(DNNLayer.InputLayer(227, 227, 3))\n",
    "        self.Layers.append(DNNLayer.ConvLayer(self.Layers[0], 96, 11, 11, 3, 4, False, False))\n",
    "        self.Layers.append(DNNLayer.ConvLayer(self.Layers[1], 256, 5, 5, 48, 1, True, True))\n",
    "        self.Layers.append(DNNLayer.ConvLayer(self.Layers[2], 384, 3, 3, 256, 1, True, True))\n",
    "        self.Layers.append(DNNLayer.ConvLayer(self.Layers[3], 384, 3, 3, 192, 1, True, False))\n",
    "        self.Layers.append(DNNLayer.ConvLayer(self.Layers[4], 256, 3, 3, 192, 1, True, True))\n",
    "        self.Layers.append(DNNLayer.FCLayer(self.Layers[5], 4096))\n",
    "        self.Layers.append(DNNLayer.FCLayer(self.Layers[6], 4096))\n",
    "        self.Layers.append(DNNLayer.FCLayer(self.Layers[7], 1000))\n",
    "        \n",
    "    def PrintParam(self):\n",
    "        for i in range(1,9):\n",
    "            print(self.Layers[i].numNeurons)\n",
    "            print(self.Layers[i].numParam)\n",
    "\n",
    "    def Weights(self):\n",
    "        W = []\n",
    "        for i in range(1,9):\n",
    "            W.append(self.Layers[i].numParam)\n",
    "        return W\n",
    "    \n",
    "    def Neurons(self):\n",
    "        d = []\n",
    "        for i in range(1,9):\n",
    "            d.append(self.Layers[i].numNeurons)\n",
    "        return d\n",
    "    \n",
    "    \n",
    "\n",
    "# ResNet50 Layers\n",
    "class ResNet50Arch:\n",
    "    Layers = []\n",
    "    def __init__(self):\n",
    "        self.Layers = []\n",
    "        self.Layers.append(DNNLayer.InputLayer(224, 224, 3)) \n",
    "        #prevL, nk, kw, kh, kd, stride, padding, pooling\n",
    "        curLayer = 0\n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 7, 7, 2, 3, True))\n",
    "        #self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 3, 3, 2, 1, True))\n",
    "        curLayer+=1\n",
    "        \n",
    "        for i in range(1,4):\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 3, 3, 1, 1, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "            \n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 1, 1, 2, 0, False))\n",
    "        curLayer+=1\n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 3, 3, 1, 1, False))\n",
    "        curLayer+=1\n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))\n",
    "        curLayer+=1\n",
    "            \n",
    "        for i in range(1,4):\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 3, 3, 1, 1, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "        \n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 1, 1, 2, 0, False))\n",
    "        curLayer+=1\n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 3, 3, 1, 1, False))\n",
    "        curLayer+=1\n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 1024, 1, 1, 1, 0, False))\n",
    "        curLayer+=1\n",
    "        for i in range(1,6):\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 3, 3, 1, 1, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 1024, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "            \n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 2, 0, False))\n",
    "        curLayer+=1\n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 3, 3, 1, 1, False))\n",
    "        curLayer+=1\n",
    "        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))\n",
    "        curLayer+=1\n",
    "        for i in range(1,3):\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 3, 3, 1, 1, False))\n",
    "            curLayer+=1\n",
    "            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 2048, 1, 1, 1, 0, False))\n",
    "            curLayer+=1\n",
    "        \n",
    "     \n",
    "        self.Layers.append(DNNLayer.FCLayer(self.Layers[curLayer], 1000))\n",
    "        curLayer+=1\n",
    "        #self.Layers.append(DNNLayer.FCLayer(self.Layers[6], 4096))\n",
    "        #self.Layers.append(DNNLayer.FCLayer(self.Layers[7], 1000))\n",
    "        \n",
    "    def PrintParam(self):\n",
    "        numlayers = len(self.Layers)\n",
    "        print(\"Number of Layers = \", numlayers)\n",
    "        for i in range(1,numlayers):\n",
    "            print(self.Layers[i].numNeurons)\n",
    "            print(self.Layers[i].numParam)\n",
    "\n",
    "    def Weights(self):\n",
    "        numlayers = len(self.Layers)\n",
    "        W = []\n",
    "        for i in range(1,numlayers):\n",
    "            W.append(self.Layers[i].numParam)\n",
    "        return W\n",
    "    \n",
    "    def Neurons(self):\n",
    "        numlayers = len(self.Layers)\n",
    "        d = []\n",
    "        for i in range(1,numlayers):\n",
    "            d.append(self.Layers[i].numNeurons)\n",
    "        return d\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import numpy as np\n",
    "from scipy.interpolate import InterpolatedUnivariateSpline\n",
    "import operator\n",
    "\n",
    "\n",
    "\n",
    "# B: minibatch size\n",
    "# d: activation size\n",
    "def ModelParallel(B, d, Pr, Pc, alpha, beta):\n",
    "    t_latency = alpha * math.ceil(math.log(Pr,2))\n",
    "    t_bandwidth = B * ((Pr-1)/Pr) * beta *  d / Pc\n",
    "    t_modelParallel = 3 * (t_latency + t_bandwidth)\n",
    "    return t_modelParallel\n",
    "\n",
    "# B: minibatch size\n",
    "# W: weights\n",
    "def DataParallel(B, W, Pr, Pc, alpha, beta):\n",
    "    t_latency = alpha * math.ceil(math.log(Pc,2))\n",
    "    t_bandwidth = ((Pc-1)/Pc) * beta *  W / Pr\n",
    "    t_dataParallel = 2 * (t_latency + t_bandwidth)\n",
    "    return t_dataParallel\n",
    "\n",
    "# Xw : input width\n",
    "# Xc: input channels\n",
    "# Kh: Kernel height (convolution size)\n",
    "def DomainParallel(layer, B, Pr, Pc, alpha, beta): \n",
    "    P = Pr * Pc\n",
    "    t_forward = alpha + beta * (B/Pc) *  layer.Xw * layer.Xd * (layer.Kh - 1)\n",
    "    #t_backward1 = alpha * math.ceil(math.log(Pr,2)) + ((Pr-1)/Pr) * beta *  layer.numParam \n",
    "    t_backward1 = alpha * math.ceil(math.log(P,2)) + ((P-1)/P) * beta *  layer.numParam # combining reduction of data parallism as well\n",
    "    t_backward2 = alpha + beta * (B/Pc) *  layer.Yw * layer.Yd * (layer.Kh - 1)\n",
    "    t_domainParallel = t_forward + 2* t_backward1 + t_backward2 \n",
    "    return t_domainParallel, 2*t_backward1 # last comm time is for W\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def AlexNetComp(B, Pr, Pc):\n",
    "    batch = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048]\n",
    "    time1node_total = [29,33,38,48,61,90,148,265,477,936,1871,3773]\n",
    "    P = Pr * Pc\n",
    "    t_iter = 0\n",
    "    if(P<=B):\n",
    "        perProcBatch = B/P\n",
    "        idx = batch.index(perProcBatch) \n",
    "        t_iter = time1node_total[idx]\n",
    "    else:\n",
    "        parts = P/B\n",
    "        t_iter = time1node_total[0]/parts\n",
    "\n",
    "\n",
    "    t_iter = t_iter  / 1000\n",
    "    return t_iter\n",
    "\n",
    "def ResNet50Comp(B, Pr, Pc):\n",
    "    batch = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]\n",
    "    time1node = [86, 102, 128, 181, 285, 465, 1000, 2356, 5461, 11514, 24514] \n",
    "    time1node_H2 = [95, 112, 129, 163, 230, 351, 579, 1224, 3081, 6973, 14758]\n",
    "    time1node_H4 = [77, 95, 107, 129, 169, 240, 370, 670, 1397, 3290, 7163]\n",
    "    \n",
    "    \n",
    "    perProcBatch = B/Pc\n",
    "    \n",
    "    if perProcBatch in batch: # emperical\n",
    "        idx = batch.index(perProcBatch)  \n",
    "        t_H1 = time1node[idx]\n",
    "        t_H2 = time1node_H2[idx]\n",
    "        t_H4 = time1node_H4[idx]\n",
    "    else: #extrapolate\n",
    "        extrapolate = InterpolatedUnivariateSpline(np.log2(batch), np.log2(time1node), k=1)\n",
    "        t_H1 = 2**extrapolate(np.log2(perProcBatch))\n",
    "        extrapolate = InterpolatedUnivariateSpline(np.log2(batch), np.log2(time1node_H2), k=1)\n",
    "        t_H2 = 2**extrapolate(np.log2(perProcBatch))\n",
    "        extrapolate = InterpolatedUnivariateSpline(np.log2(batch), np.log2(time1node_H4), k=1)\n",
    "        t_H4 = 2**extrapolate(np.log2(perProcBatch))\n",
    "        \n",
    "    \n",
    "    t_iter = 0;\n",
    "\n",
    "    if(Pr==1):\n",
    "        t_iter = t_H1  \n",
    "    elif(Pr==2):\n",
    "        t_iter = t_H2  \n",
    "    elif(Pr==4):\n",
    "        t_iter = t_H4  \n",
    "    else:\n",
    "        #extralolate\n",
    "        xi = [1, 2, 4]\n",
    "        yi = [t_H1, t_H2, t_H4]\n",
    "        # spline order: 1 linear, 2 quadratic, 3 cubic ... \n",
    "        order = 1\n",
    "        extrapolate = InterpolatedUnivariateSpline(np.log2(xi), np.log2(yi), k=order)\n",
    "        t_iter = 2**extrapolate(np.log2(Pr)) \n",
    "        \n",
    "    #print('comp: perProcBatch t_H1, t_H2, t_H4, t_iter, Pr: ', perProcBatch, t_H1, t_H2, t_H4, t_iter, Pr)\n",
    "    t_iter = t_iter/ 1000\n",
    "    return t_iter\n",
    "\n",
    "\n",
    "def NaiveTrainingAlexNet(Pr, Pc, B, trainSize, transition_layer = 5):\n",
    "    numLayers = 8\n",
    "    convSize = [11, 5, 3, 3, 3]\n",
    "    widthxChannel = [672, 5280, 6912, 4992, 4992]\n",
    "    #d = [55*55*96, 27*27*256, 13*13*192*2, 13*13*192*2, 13*13*256, 4096, 4096, 1000]\n",
    "    #W = [35000, 307000, 885000, 663000, 442000, 38000000, 17000000, 4000000]\n",
    "    alexnet = AlexNetArch()\n",
    "    W = alexnet.Weights()\n",
    "    d = alexnet.Neurons()\n",
    " \n",
    "    \n",
    "    alpha = 2/1000000\n",
    "    beta = 1/(6*2**30)*4\n",
    "    \n",
    "    itersPerEpoch = math.ceil(trainSize / B)\n",
    "    \n",
    "    modelComm = 0 # model + data parallel\n",
    "    domainComm = 0 # domain + data parallel\n",
    "    domainModelComm = 0 # model/domain + data parallel\n",
    "    domainModelWComm = 0 # model/domain + data parallel communication portion for Weight allreduce\n",
    "\n",
    "\n",
    "    comp = AlexNetComp(B, Pr, Pc)\n",
    "    for i in range(0, 8):\n",
    "        data = DataParallel(B, W[i], Pr, Pc, alpha, beta)\n",
    "        model = ModelParallel(B, d[i], Pr, Pc, alpha, beta);\n",
    "        if(i < transition_layer): \n",
    "            domain, domain_w_comm = DomainParallel(alexnet.Layers[i+1], B, Pr, Pc, alpha, beta) # data is built in here\n",
    "        else: \n",
    "            domain = model + data\n",
    "            domain_w_comm = data\n",
    "        domainComm += domain \n",
    "        modelComm += (model + data)\n",
    "        domainModelComm += min(model + data, domain)\n",
    "        if model + data < domain:\n",
    "            domainModelWComm += data\n",
    "        else:\n",
    "            domainModelWComm += domain_w_comm\n",
    "                \n",
    "        #print(Pr, Pc, B, domain * itersPerEpoch)\n",
    "        \n",
    "\n",
    "    \n",
    "    # per epoch costs\n",
    "    comp = comp * itersPerEpoch\n",
    "    modelComm  = modelComm * itersPerEpoch\n",
    "    domainComm = domainComm * itersPerEpoch\n",
    "    domainModelComm = domainModelComm * itersPerEpoch\n",
    "    domainModelWComm = domainModelWComm * itersPerEpoch\n",
    "    #print(comp, modelComm, domainComm, domainModelComm, domainModelWComm)\n",
    "    return comp, modelComm, domainComm, domainModelComm, domainModelWComm\n",
    "\n",
    "\n",
    "\n",
    "def TrainingDNN(Pr, Pc, B, trainSize, DNNType):\n",
    "    \n",
    "    if(DNNType == \"AlexNet\"):\n",
    "        DNN = AlexNetArch()\n",
    "    elif(DNNType == \"ResNet50\"): \n",
    "        DNN = ResNet50Arch()\n",
    "    else:\n",
    "        Print(\"Unknown DNN: Returning\")\n",
    "        return\n",
    "    W = DNN.Weights()\n",
    "    d = DNN.Neurons()\n",
    "    \n",
    "    alpha = 2/1000000\n",
    "    beta = 1/(6*2**30)*4\n",
    "    \n",
    "    itersPerEpoch = math.ceil(trainSize / B)\n",
    "    \n",
    "    totalComm = 0 # model + data parallel\n",
    "    wComm = 0 # communication portion for Weight allreduce\n",
    "\n",
    "\n",
    "    if(DNNType == \"AlexNet\"):\n",
    "        comp = AlexNetComp(B, Pr, Pc) \n",
    "        \n",
    "    elif(DNNType == \"ResNet50\"): \n",
    "        comp = ResNet50Comp(B, Pr, Pc) \n",
    "    \n",
    "    \n",
    "    P = Pr * Pc\n",
    "    firstFC=0\n",
    "    for i in range(0, len(DNN.Layers)-1):\n",
    "        if(DNN.Layers[i+1].type == \"conv\"):\n",
    "            if(P<=B): # use batch parallelism only\n",
    "                data = DataParallel(B, W[i], 1, Pr*Pc, alpha, beta) \n",
    "                totalComm += data\n",
    "                wComm += data\n",
    "            else: \n",
    "                Pc_batch = B # 1 image per processor\n",
    "                Pr_domain = P/B\n",
    "                domain, domain_w_comm = DomainParallel(DNN.Layers[i+1], B, Pr_domain, Pc_batch, alpha, beta) # data is built in here\n",
    "                totalComm += domain\n",
    "                wComm += domain_w_comm\n",
    "        else:\n",
    "            if(firstFC==0):\n",
    "                firstFC = 1\n",
    "                ConvToFC = alpha * math.ceil(math.log(Pr,2)) + B * ((Pr-1)/Pr) * beta *  d[i] / Pc\n",
    "                totalComm += ConvToFC\n",
    "            data = DataParallel(B, W[i], Pr, Pc, alpha, beta)\n",
    "            model = ModelParallel(B, d[i], Pr, Pc, alpha, beta)\n",
    "            totalComm = totalComm + data + model\n",
    "            wComm += data\n",
    "        \n",
    "        \n",
    "     \n",
    "    # per epoch costs\n",
    "    comp = comp * itersPerEpoch\n",
    "    totalComm  = totalComm * itersPerEpoch\n",
    "    wComm = wComm * itersPerEpoch\n",
    "    return comp, totalComm, wComm     \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = .4  # previous pdf hatch linewidth\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "#plotData is a kx5 matrix\n",
    "# 1st column: pr\n",
    "# 2nd column: pc\n",
    "# 3rd column: comp\n",
    "# 4th column: commModel\n",
    "# 5th column: commData\n",
    "def MyBarPlot(plotData, title, domainP=0, useLegend=1, ymax=0, filePrefix=\"\"):\n",
    "    nbars = plotData.shape[0];\n",
    "    width = 0.65   \n",
    "    ind = np.arange(nbars)\n",
    "    comp = plotData[:,2]\n",
    "    #print(\"inside plot: \", comp)\n",
    "    comm = plotData[:,3]\n",
    "    Wcomm = plotData[:,4] # Portion of communication only for weight all-reduce\n",
    "    #dataComm = plotData[:,4]\n",
    "    f = plt.figure()\n",
    "    # Scale indices for same width plots\n",
    "    ind = 1. / float(nbars) * ind\n",
    "\n",
    "\n",
    "    p1 = plt.bar(ind  , comp, width=0.08, bottom=comm, color='b')\n",
    "    p2 = plt.bar(ind  , comm, width=0.08, color = 'coral')\n",
    "    p3 = plt.bar(ind  , Wcomm, width=0.08, color = 'orange', hatch='x'*6)\n",
    "    # print(Wcomm)\n",
    "    # print(comm)\n",
    "    #create x labels\n",
    "    xlabels = []\n",
    "    for i in range(0,nbars):\n",
    "        xlabels.append(str(int(plotData[i,0])) + 'x' + str(int(plotData[i,1])))\n",
    "    \n",
    "    plt.ylabel('Time (s)')\n",
    "    plt.xlabel('$P_r\\ X\\ P_c$')\n",
    "    #plt.title('Model and Data')\n",
    "    ax = plt.gca()\n",
    "    #ax.set_xlim((1, 10))\n",
    "\n",
    "\n",
    "    ax.yaxis.grid(color='gray', linestyle='dotted')\n",
    "    ax.set_axisbelow(True)\n",
    "    plt.title(title)\n",
    "    plt.xticks(ind, xlabels)\n",
    "    \n",
    "    # Compute best time\n",
    "    if(ymax!=0):\n",
    "        axes = plt.gca()\n",
    "        axes.set_ylim([0,ymax])\n",
    "    ymin, ymax = ax.get_ylim()\n",
    "\n",
    "    best_time_ind = np.argmin(comp+comm)\n",
    "    best_time = np.min(comp[best_time_ind]+comm[best_time_ind])\n",
    "\n",
    "    best_comm_ind = np.argmin(comm)\n",
    "    best_comm = np.min(comm[best_comm_ind])\n",
    "    \n",
    "    print(\"best_time_ind: \", best_time_ind, \"best_comm_ind: \" , best_comm_ind)\n",
    "    print(\"best Wcomm: \", Wcomm[best_time_ind], \"best_other: \" , comm[best_time_ind] - Wcomm[best_time_ind])\n",
    "    \n",
    "    if(best_time_ind > 0):\n",
    "        \n",
    "        ax.text(float(best_time_ind+0.78)/nbars, 1.1*best_time/ymax, \"{:.1f}\".format((comm[0]+comp[0])/best_time) + 'x' +'\\n(' + \"{:.1f}\".format((comm[0])/best_comm) + 'x)',\n",
    "        verticalalignment='bottom', horizontalalignment='right',\n",
    "        transform=ax.transAxes,\n",
    "        color='black', fontsize=12,weight = 'bold')\n",
    "\n",
    "\n",
    "    \n",
    "    if(useLegend==1):\n",
    "        if(domainP==0):\n",
    "            plt.legend((p1[0], p2[0], p3[0]), ('Computation', 'Model Comm.', 'Batch Comm.'))\n",
    "        else:\n",
    "            plt.legend((p1[0], p2[0], p3[0]), ('Computation','Model/Domain Comm.', 'Batch Comm.'))\n",
    "    #plt.show()\n",
    "    #f.savefig(filePrefix + \"Comm_Comp_\" + title.replace(\" \", \"\"), bbox_inches='tight')\n",
    "\n",
    "    \n",
    "    \n",
    "\n",
    "\n",
    "#plotData is a kx5 matrix\n",
    "# 1st column: pr\n",
    "# 2nd column: pc\n",
    "# 3rd column: comp\n",
    "# 4th column: commModel\n",
    "# 5th column: commData\n",
    "def MyBarPlotComm(plotData, title, domainP=0):\n",
    "    nbars = plotData.shape[0];\n",
    "    width = 0.65   \n",
    "    ind = np.arange(nbars)\n",
    "    comp = plotData[:,2]\n",
    "    #print(\"inside plot: \", comp)\n",
    "    comm = plotData[:,3]\n",
    "    Wcomm = plotData[:,4] # Portion of communication only for weight all-reduce\n",
    "    #dataComm = plotData[:,4]\n",
    "    f = plt.figure()\n",
    "    # Scale indices for same width plots\n",
    "    ind = 1. / float(nbars) * ind\n",
    "\n",
    "\n",
    "    #p1 = plt.bar(ind  , comp, width=0.08, bottom=comm, color='b')\n",
    "    p2 = plt.bar(ind  , comm, width=0.08, color = 'coral')\n",
    "    p3 = plt.bar(ind  , Wcomm, width=0.08, color = 'orange', hatch='x'*6)\n",
    "    # print(Wcomm)\n",
    "    # print(comm)\n",
    "    #create x labels\n",
    "    xlabels = []\n",
    "    for i in range(0,nbars):\n",
    "        xlabels.append(str(int(plotData[i,0])) + 'x' + str(int(plotData[i,1])))\n",
    "    \n",
    "    plt.ylabel('Time (s)')\n",
    "    plt.xlabel('$P_r\\ X\\ P_c$')\n",
    "    #plt.title('Model and Data')\n",
    "    ax = plt.gca()\n",
    "    #ax.set_xlim((1, 10))\n",
    "\n",
    "\n",
    "    ax.yaxis.grid(color='gray', linestyle='dotted')\n",
    "    ax.set_axisbelow(True)\n",
    "    plt.title(title)\n",
    "    plt.xticks(ind, xlabels)\n",
    "    \n",
    "    # Compute best time\n",
    "    ymin, ymax = ax.get_ylim()\n",
    "\n",
    "    best_time_ind = np.argmin(comm)\n",
    "    best_time = np.min(comm[best_time_ind])\n",
    "    if(best_time_ind > 0):\n",
    "        ax.text(float(best_time_ind+0.78)/nbars, 1.1*best_time/ymax, \"{:.1f}\".format((comm[0])/best_time) + 'x',\n",
    "        verticalalignment='bottom', horizontalalignment='right',\n",
    "        transform=ax.transAxes,\n",
    "        color='black', fontsize=12,weight = 'bold')\n",
    "    if(domainP==0):\n",
    "        plt.legend((p2[0], p3[0]), ('Model Comm.', 'Batch Comm.'))\n",
    "    else:\n",
    "        plt.legend((p2[0], p3[0]), ('Model/Domain Comm.', 'Batch Comm.'))\n",
    "    \n",
    "    plt.show()\n",
    "    #f.savefig(title.replace(\" \", \"\"), bbox_inches='tight')\n",
    "\n",
    "#plotData is a kx5 matrix\n",
    "# 1st column: pr\n",
    "# 2nd column: pc\n",
    "# 3rd column: comp\n",
    "# 4th column: commModel\n",
    "# 5th column: commData\n",
    "def MyBarPlotOverlap(plotData, title):\n",
    "    nbars = plotData.shape[0];\n",
    "    width = 0.65   \n",
    "    ind = np.arange(nbars)\n",
    "    comp = plotData[:,2]\n",
    "    comm = plotData[:,3]\n",
    "    Wcomm = plotData[:,4] # Portion of communication only for weight all-reduce\n",
    "    Wcomm_nonoverlap = Wcomm - comp\n",
    "    Wcomm_nonoverlap[Wcomm_nonoverlap < 0] = 0\n",
    "    comm = comm -  Wcomm +  Wcomm_nonoverlap\n",
    "    #dataComm = plotData[:,4]\n",
    "    f = plt.figure()\n",
    "    # Scale indices for same width plots\n",
    "    ind = 1. / float(nbars) * ind\n",
    "\n",
    "\n",
    "    p1 = plt.bar(ind  , comp, width=0.08, bottom=comm, color='b')\n",
    "    p2 = plt.bar(ind  , comm, width=0.08, color = 'coral')\n",
    "    #p3 = plt.bar(ind  , Wcomm, width=0.08, bottom=com, color = 'orange', hatch='x'*6)\n",
    "    # print(Wcomm)\n",
    "    # print(comm)\n",
    "    #create x labels\n",
    "    xlabels = []\n",
    "    for i in range(0,nbars):\n",
    "        xlabels.append(str(int(plotData[i,0])) + 'x' + str(int(plotData[i,1])))\n",
    "    \n",
    "    plt.ylabel('Time (s)')\n",
    "    plt.xlabel('$P_r\\ X\\ P_c$')\n",
    "    #plt.title('Model and Data')\n",
    "    ax = plt.gca()\n",
    "    #ax.set_xlim((1, 10))\n",
    "\n",
    "\n",
    "    ax.yaxis.grid(color='gray', linestyle='dotted')\n",
    "    ax.set_axisbelow(True)\n",
    "    plt.title(title)\n",
    "    plt.xticks(ind, xlabels)\n",
    "    \n",
    "    # Compute best time\n",
    "    ymin, ymax = ax.get_ylim()\n",
    "\n",
    "    best_time_ind = np.argmin(comp+comm)\n",
    "    best_time = np.min(comp[best_time_ind]+comm[best_time_ind])\n",
    "    if(best_time_ind > 0):\n",
    "        ax.text(float(best_time_ind+0.78)/nbars, 1.1*best_time/ymax, \"{:.1f}\".format((comm[0]+comp[0])/best_time) + 'x',\n",
    "        verticalalignment='bottom', horizontalalignment='right',\n",
    "        transform=ax.transAxes,\n",
    "        color='black', fontsize=12,weight = 'bold')\n",
    "    \n",
    "    plt.legend((p1[0], p2[0]), ('Computation', 'Communication'))\n",
    "    plt.show()\n",
    "    #f.savefig(title.replace(\" \", \"\"), bbox_inches='tight')\n",
    "\n",
    "    \n",
    "def NaiveAlexNetPlot(mbSize, P, plotType=\"nonOverlap\", commOnly=0):\n",
    "    trainSize = 1200000\n",
    "    Pr = 1\n",
    "    nbars = 8\n",
    "    allData_model = []\n",
    "    allData_domain = []\n",
    "    allData_best = []\n",
    "    while  nbars>0 and Pr<= P: \n",
    "        Pc = int(P/Pr)\n",
    "        comp, modelComm, domainComm, domainModelComm, domainModelWComm = NaiveTrainingAlexNet(Pr, Pc, mbSize, trainSize)\n",
    "        #allData.append([Pr, Pc, comp, modelComm, dataComm])\n",
    "        allData_model.append([Pr, Pc, comp, modelComm])\n",
    "        allData_domain.append([Pr, Pc, comp, domainComm])\n",
    "        allData_best.append([Pr, Pc, comp, domainModelComm, domainModelWComm])\n",
    "        #print(Pr, Pc, comp, modelComm, dataComm)\n",
    "        Pr = Pr * 2\n",
    "        nbars -= 1\n",
    "    \n",
    "    allData_model = np.asarray(allData_model)\n",
    "    allData_domain = np.asarray(allData_domain)\n",
    "    allData_best = np.asarray(allData_best)\n",
    "    #plot\n",
    "    #MyBarPlot(allData_model)\n",
    "    #MyBarPlot(allData_domain)\n",
    "    xlabels = []\n",
    "  \n",
    "    title = 'B = ' + str(mbSize) + ' ,  P = ' + str(P)\n",
    "    if(plotType==\"overlap\"):\n",
    "        MyBarPlotOverlap(allData_best, title)\n",
    "    else:\n",
    "        if(commOnly==0):\n",
    "            MyBarPlot(allData_best, title)\n",
    "        else:\n",
    "            MyBarPlotComm(allData_best, title)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def DNNPlot(mbSize, P, DNNType, plotType=\"nonOverlap\", commOnly=0):\n",
    "    if(DNNType != \"ResNet50\" and DNNType != \"AlexNet\"):\n",
    "        print(\"DNNType must be either ResNet50 or AlexNet\")\n",
    "        return\n",
    "    trainSize = 1200000\n",
    "    Pr = 1\n",
    "    if(P>mbSize):\n",
    "        Pr = P/mbSize \n",
    "    nbars = 8\n",
    "    allData_model = []\n",
    "    allData_domain = []\n",
    "    allData_best = []\n",
    "    while  nbars>0 and Pr<= P: \n",
    "        Pc = int(P/Pr)\n",
    "        comp, totalComm, wComm = TrainingDNN(Pr, Pc, mbSize, trainSize,DNNType)\n",
    "        allData_best.append([Pr, Pc, comp, totalComm, wComm])\n",
    "        Pr = Pr * 2\n",
    "        nbars -= 1\n",
    "    allData_best = np.asarray(allData_best)\n",
    "\n",
    "    xlabels = []\n",
    "  \n",
    "    title = 'B = ' + str(mbSize) + ' ,  P = ' + str(P)\n",
    "    #print(allData_best)\n",
    "    \n",
    "    if(plotType==\"overlap\"):\n",
    "        MyBarPlotOverlap(allData_best, title)\n",
    "    else:\n",
    "        if(commOnly==0):\n",
    "            if(P>mbSize):\n",
    "                MyBarPlot(allData_best, title, domainP=1)\n",
    "            else:\n",
    "                MyBarPlot(allData_best, title)\n",
    "        else:\n",
    "            if(P>mbSize):\n",
    "                MyBarPlotComm(allData_best, title, domainP=1)\n",
    "            else:\n",
    "                MyBarPlotComm(allData_best, title)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Strong Scaling (comm only)=========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11487fe80>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11487ff98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114a1dd68>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEaCAYAAAAcz1CnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3Xl8VOXZ//HPBUYQDLIppaKCGyrGhgouKC2ForgUxC7WpWKpj7Z2Uas/q/apoMW9D4pV26d1r6CtCgGhokaICNookShhU2mJkgcRIosJhBBy/f44J3EIyWSZzGSY+b5fr7wyc+bMfa5z5szcc93XmXPM3RERkfTVrq0DEBGRtqWOQEQkzakjEBFJc+oIRETSnDoCEZE0p45ARCTNqSMQEUlz6ggkLsxsjZltN7MyM9tkZnPM7JBWXkYHM3vUzIrN7AszKzSzs+rMM8LMVprZNjObb2aH1dNOdzPbYGYL60z/gZmtCNtebmbntVLcfc3Mw21TFm6rG1uj7SjLKDOz30U8/gMzezPcLnl1nnu0mc0Mt8nnZvaymfVvzfgkuagjkHj6jrvvD/QG1gN/bOX29wE+Ab4JHAD8N/APM+sLYGY9genA74DuwGLg7/W0czewInKCmR0MPA38GugC/D9gmpkd1Irxdw23z4XALWY2qhXb3m0Z4d/vI6Z/DtwP3FXfc4BZQH+gF/A2MDMOsUmSUEcgcefuFcDzwHGt3G65u0909zXuXu3us4H/ACeGs5wPLHP358IYJgJfM7NjatowsyHA8cDjdZrvA2x295c8MAcoB45ozXUI1+MtYFkYR0K4e667/wP4v3oee9vdH3X3z919J3Af0N/MeiQqPkksdQQSd2bWCbgA+FeUeR42s80N/L3fxOX0Ao4m+FAFGAC8V/O4u5cDq8PpmFl74EHgF0Ddc60sBlaY2Wgzax8OC+0AmhRLU1ngtDCmJQ3M09B22dyEIaViM1trZo+HGVJLfAP41N1LW/h8SXL7tHUAktJyzKwK6AxsAM5saEZ3vwq4qqULMrMMYCrwpLuvDCfvHy430hYgM7z9KyDf3QvMLKtOPLvM7ClgGtARqAS+H3YmrWUjQQf0KXCju79W30zu3rWFbQ8GCoEewEME26fB16A+ZtYnfO6vWxCD7CXUEUg8nefuueE37zHA62Z2nLt/2poLMbN2wN8IPqx/EfFQGcH4fqQuwBdm9lWCjuBE6mFm3wbuAYYB74bzzTKzs9y9sJVC7+nuVa3U1m7cvYwgqwFYb2a/ANaZWaa7f9GUNszsQOAV4GF3fyYecUpy0NCQxJ2773L36cAu4PT65jGzP9c5wiXyb1l9zwmfZ8CjBEXN74Zj2jWWAV+LmLczwRj/MuAkgiL2cjP7FJgCnGRmn4YdVzawwN0Xh/WHd4B84Nst3xItE2W7lJnZzU1spmboq0nveTPrRtAJzHL321sSt+w91BFI3IXj4GOAbtQ5OqeGu/804uiWun8DojT/J+BYgiOUttd5bAZwvJl918w6ArcA74dDRy8BfQk+8LPDx5YA2e6+C3gHGGpm2eE6DASG0kCNwMwuM7M1jW+N5ouyXfZ39zsaiOdkM+tvZu3CIu8DQJ67bwkfbx9uk32AdmbWMRxew8y6AC8Di9y9VQ9rleSkjkDi6UUzKwO2ArcD49y9wW/3zWXBbwKuJPgg/zTiW/LFAO6+AfhuuOxNwMnAD8PHdrj7pzV/BLWDnTXDVu7+OsFRRs+b2RfAC8Ad7v5KA+EcAixqrXVrBYcDc4EvgCKCQveFEY//CNhO0JEODW//NXxsLEF94cd1so9DExW8JJbpwjQisTOzV4Cr3b3ejEckmakjEBFJcxoaEhFJc+oIRETSnDoCEZE0p45ARCTN7RW/LO7Zs6f37du3rcMQEdmrFBQUbHT3Axubb6/oCPr27cvixYsbn1FERGqZWXFT5tPQkIhImlNHICKS5tQRiIikub2iRiAibWvnzp2sXbuWioqKtg5F6tGxY0f69OlDRkZGi56vjkBEGrV27VoyMzPp27cvwZm/JVm4O6Wlpaxdu5Z+/fq1qA0NDYlIoyoqKujRo4c6gSRkZvTo0SOmbE0dgYg0iTqB5BXra6OOQET2CmbGJZdcUnu/qqqKAw88kHPPPbdZ7fTt25eNGze2aJ6ysjKuvPJKjjjiCE488USGDRtGfn5+s5afjFK+RlD+mHH7zOD2b8cE/+Nx/46ZOp23pJGJY1u5vRmNztK5c2eKiorYvn07++23H6+++ioHH3xw68bRiMsvv5x+/frx4Ycf0q5dO/7zn/+wfPnyhMYQD8oIRGSvcfbZZzNnzhwAnnnmGS688MuLrn3++eecd955nHDCCZxyyim8/35wVdHS0lLOOOMMBgwYwOWXX07kNViefvppTjrpJLKzs7nyyivZtWtXg8tevXo1+fn5TJo0iXbtgo/Ofv36cc455wAwefJkjj/+eI4//njuv/9+ANasWcMxxxzDZZddxtFHH83FF19Mbm4up512GkcddRRvv/02ABMnTmTcuHEMHTqUww47jOnTp3PDDTeQlZXFqFGj2LlzZ/1BtZKUzwhunxnfTCDyvojE1w9/+ENuu+02zj33XN5//33Gjx/PG2+8AcCECRMYOHAgOTk5zJs3j0svvZTCwkJuvfVWTj/9dG655RbmzJnDo48+CsCKFSv4+9//zqJFi8jIyOCqq65i6tSpXHrppfUue9myZWRnZ9O+ffs9HisoKODxxx8nPz8fd+fkk0/mm9/8Jt26deOjjz7iueee47HHHmPw4MFMmzaNhQsXMmvWLO644w5ycnKAoKOZP38+y5cv59RTT+WFF17gnnvuYezYscyZM4fzzjsvTls1DToCEUkdJ5xwAmvWrOGZZ57h7LPP3u2xhQsX8sILLwAwfPhwSktL2bp1KwsWLGD69OkAnHPOOXTr1g2A1157jYKCAgYPHgzA9u3bOeigg1oU18KFCxk7diydO3cG4Pzzz+eNN95g9OjR9OvXj6ysLAAGDBjAiBEjMDOysrJYs2ZNbRtnnXUWGRkZZGVlsWvXLkaNGgWwx3zxkPIdwW/HxD8TuH0m3DG+9WMXkT2NHj2a66+/nry8PEpLS1vcjrszbtw47rzzzibNP2DAAN577z127dpVb1bQkA4dOtTebteuXe39du3aUVVVtcd87dq1IyMjo/ZIoLrzxYNqBCKyVxk/fjwTJkyo/ZZdY+jQoUydOhWAvLw8evbsSZcuXfjGN77BtGnTAHjppZfYtGkTACNGjOD555/ns88+A4IaQ3FxwyfrPOKIIxg0aBATJkyorTOsWbOGOXPmMHToUHJycti2bRvl5eXMmDGDoUOHtvq6x0vKZwSqEYiklj59+vCrX/1qj+kTJ05k/PjxnHDCCXTq1Iknn3wSCGoHF154IQMGDGDIkCEceuihABx33HFMmjSJM844g+rqajIyMnjooYc47LDDGlz2I488wnXXXceRRx7JfvvtR8+ePbn33nv5+te/zmWXXcZJJ50EBEcXDRw4sNWHdG655RYGDRrE6NGjW7Vdi6ygJ6tBgwZ5S69HcPMYS0hH0Hl88m9HkZZasWIFxx57bFuHIVHU9xqZWYG7D2rsuSmfEahGICISnWoEIiJpLuUzAtUIRESiU0YgIpLmUj4jUI1ARCQ6ZQQiImku5TMC1QhEUkP79u3JysrC3Wnfvj0PPvggQ4YMaXD+zZs3M23aNK666qqo7Q4bNow//OEPDBoU/SjLDz74gGuuuYYPP/yQzMxMjjzySP74xz/Sq1evFq1PMkn5jkBEWl9rn969Kb/D2W+//SgsLATg5Zdf5qabbuL1119vcP7Nmzfz8MMPN9oRNEVFRQXnnHMOkydP5jvf+Q4Q/Hp5w4YN6gj2BqoRiLS+1s60m/v+2bp1a+3J48rKyhgzZgybNm1i586dTJo0iTFjxnDjjTeyevVqsrOzGTlyJPfeey933303Tz/9NO3ateOss87irrvuAuC5557jqquuYvPmzTz66KN7nB5i2rRpnHrqqbWdAASZBASdxM9+9jMWL17MPvvsw+TJk/nWt77FE088QU5ODuXl5Xz44Ydcf/31VFZW8re//Y0OHTrwz3/+k+7duzNs2DAGDhzIG2+8QXl5OU899RR33nknS5cu5YILLmDSpEnN2zgtEPeOwMzaA4uBEnc/18z6Ac8CPYAC4EfuXhnvOERk77Z9+3ays7OpqKhg3bp1zJs3D4COHTsyY8YMunTpwsaNGznllFMYPXo0d911F0VFRbVZxEsvvcTMmTPJz8+nU6dOfP7557VtV1VV8fbbb/PPf/6TW2+9ldzc3N2WXVRUxIknnlhvXA899BBmxtKlS1m5ciVnnHEGH3zwQe3zlixZQkVFBUceeSR33303S5Ys4dprr+Wpp57immuuAWDfffdl8eLFTJkyhTFjxlBQUED37t054ogjuPbaa+nRo0erb89IicgIrgZWAF3C+3cD97n7s2b2Z+AnwJ/itXDVCERaXzwy7cZEDg299dZbXHrppRQVFeHu3HzzzSxYsIB27dpRUlLC+vXr93h+bm4uP/7xj+nUqRMA3bt3r33s/PPPB+DEE09s9vmBFi5cyC9/+UsAjjnmGA477LDajuBb3/oWmZmZZGZmcsABB9RmFFlZWbUXzgFqzx2UlZXFgAED6N27NwCHH344n3zySdw7grgeNWRmfYBzgEfC+wYMB54PZ3kSiN/VFkQkJZ166qls3LiRDRs2MHXqVDZs2EBBQQGFhYX06tWLioqKZrVXcwro9u3b13vK5wEDBlBQUNDsOFtyCuq6z4n3Kagh/hnB/cANQGZ4vwew2d1r1mwtENeLjqpGINL62rpGsHLlSnbt2kWPHj3YsmULBx10EBkZGcyfP7/2VNKZmZl88cUXtc8ZOXIkt912GxdffHHt0FBkVhDNRRddxJ133smcOXNqL025YMECunfvXnv66+HDh/PBBx/w8ccf079/f959993mrVQbiltGYGbnAp+5e/O70eD5V5jZYjNbXFJSQnFxMatWraKoqIiSkhLy8/PZsmULubm5VFdX117ubcaM4CLYOTk5VFdXt9r6NGbRokWUl5czd+5cgNorItX8nz17NpWVlbUX0ygoKGjxOuXm5rJlyxby8/MpKSmhqKiIVatWUVxcTEFBAaWlpeTl5VFZWcns2bPrjWfu3LmUl5ezaNEi1q9fT2FhIatXr2b16tUUFhayfv16rZPWqXadtm3bhruzdevWuHxDraiooKKigm3btrFz507KysrYtWsXW7ZsAWDTpk1s376drKwssrOz+d73vsfjjz/Otm3buOCCC3j77bc5/vjjefzxx+nfvz+VlZV06NCBIUOGcNxxx3H99ddz8sknM3r0aAYOHEh2djaTJk3C3dm1axdVVVWUlZVRWVmJu1NRUcGOHTsoLy+nqqqKqqoqZs2axX333cdRRx1F//79efjhh2svcVlRUUFWVhbf//73eeSRR9i1axc7d+6kqqqqdp1qllWzTjt27ACo3Z6bN2+murq6dnnl5eVUV1ezY8cOtm/fzqhRo/jwww+pqqpi69atuHvttRVq/tfd95oqbqehNrM7gR8BVUBHghrBDOBM4CvuXmVmpwIT3f3MaG3pNNQibUunoU5+sZyGOm4Zgbvf5O593L0v8ENgnrtfDMwHvhfONg6YGa8YRESkcW3xO4LfAM+a2SRgCfBoPBemGoGISHQJ6QjcPQ/IC2//GzgpEcsVEZHGpfwvi/U7ApHW4e4ER4BLsom11quzj4pIozp27EhpaWnMHzjS+tyd0tJSOnbs2OI2Uj4jUI1AJHZ9+vRh7dq1bNiwoa1DkXp07NiRPn36tPj5Kd8RiEjsMjIy6NevX1uHIXGS8h2BagQiEhcTxyZgGTPivwxUIxARSXspnxGoRiAiEp0yAhGRNJfyGYFqBCIi0SkjEBFJcymfEahGICISnTICEZE0l/IZgWoEIiLRKSMQEUlzKZ8RqEYgIhKdMgIRkTSX8hmBagQiItEpIxARSXMpnxGoRiAiEp0yAhGRNJfyGYFqBCIi0SkjEBFJcymfEahGICISnTICEZE0l/IZgWoEIiLRKSMQEUlzKZ8RqEYgIhKdMgIRkTSX8hmBagQiItEpIxARSXMpnxGoRiAiEp0yAhGRNJfyGYFqBCIi0SkjEBFJcymfEahGICISnTICEZE0l/IZgWoEIiLRKSMQEUlzccsIzKwjsADoEC7neXefYGb9gGeBHkAB8CN3r4xXHKoRiIhEF8+MYAcw3N2/BmQDo8zsFOBu4D53PxLYBPwkjjGIiEgj4pYRuLsDZeHdjPDPgeHAReH0J4GJwJ/iFYdqBCIi0cW1RmBm7c2sEPgMeBVYDWx296pwlrXAwQ089wozW2xmi0tKSiguLmbVqlUUFRVRUlJCfn4+W7ZsITc3l+rqanJycgCYMWMGADk5OVRXV8dz9XazaNEiysvLmTt3LgDTp0/f7f/s2bOprKwkLy+P0tJSCgoKWrxOubm5bNmyhfz8fEpKSigqKmLVqlUUFxdTUFBAaWkpeXl5VFZWMnv27HrjmTt3LuXl5SxatIj169dTWFjI6tWrWb16NYWFhaxfv17rpHXSOjWyTvEW6zo1lQVf3OPLzLoCM4DfAU+Ew0KY2SHAS+5+fLTnDxo0yBcvXtyiZZc/ZompEcyM/3YUkSQycWwCljEjpqebWYG7D2psvoQcNeTum4H5wKlAVzOrGZLqA5QkIgYREalfPI8aOhDY6e6bzWw/YCRBoXg+8D2CI4fGATPjFQOoRiAi0ph4/qCsN/CkmbUnyDz+4e6zzWw58KyZTQKWAI/GMQYREWlEPI8aeh8YWM/0fwMnxWu5del3BCIi0emXxSIiaU7nGmrF+yIieyNlBCIiaS7lMwLVCEREolNGICKS5lI+I1CNQEQkOmUEIiJprtGMwMxOBS4BhhL8SGw7UATMAZ5296af2agNqEYgIhJd1IzAzF4CLgdeBkYRdATHAf8NdARmmtnoeAcpIiLx01hG8CN331hnWhnwbvj3P2bWMy6RtRLVCEREoouaEdR0AmbW2czahbePNrPRZpYROY+IiOydmnrU0AJgqJl1A14B3gEuAC6OV2CtRTUCEZHomnrUkLn7NuB84GF3/z4wIH5hiYhIojQ1I7Dw6KGL+fJi8+3jE1LrUo1ARCS6pmYEVwM3ATPcfZmZHU5wgRkREdnLNSkjcPcFBHWCmvv/Bn4Vr6Bak2oEIiLRNfY7gr+aWVYDj3U2s/FmlvQFYxERaVhjGcFDwO/CzqAI2EDwQ7KjgC7AY8DUuEYYI9UIRESii9oRuHsh8AMz2x8YxJenmFjh7qsSEJ+IiMRZU2sEZUBefEOJD9UIRESi09lHRUTSnK5H0Ir3RUT2Rs3KCMysU7wCERGRttGkjMDMhgCPAPsDh5rZ14Ar3f2qeAbXGlQjEBGJrqkZwX3AmUApgLu/B3wjXkGJiEjiNLlG4O6fmFnkpF2tH07rS/oawcSxMTy5qcuYEf9liMheq6kdwSfh8JCH1yG4GlgRv7BERCRRmtoR/BSYAhwMlBBck+Dn8QqqNalGICISXVN/ULaRveAiNCIi0nxNPWqoH/BLoG/kc9w96S9cn/Q1AhGRNtbUoaEc4FHgRaA6fuGkn5uX5MS9o7qj9cMWkRTS1I6gwt0fiGskcZLsNYJExCciEk1TO4IpZjaBoEi8o2aiu78bl6hERCRhmtoRZAE/Aobz5dCQh/eTWrLXCBIRn45oEpFomtoRfB843N0r4xmMiIgkXlM7giKgK/BZHGOJC9UIRESia2pH0BVYaWbvsHuNIOkPHxURkeia2hFMaG7DZnYI8BTQi6Ce8Bd3n2Jm3YG/E/wmYQ3wA3ff1Nz2m0o1AtUIRCS6pv6y+PUWtF0FXOfu75pZJlBgZq8ClwGvuftdZnYjcCPwmxa0LyIirSBqR2BmC939dDP7guBbfe1DgLt7l4ae6+7rgHXh7S/MbAXBuYrGAMPC2Z4kuBZy3DoC1QhE9lKJODMv6Oy8NJ4RdAZw98xYFmJmfYGBQD7QK+wkAD4lGDoSEZE20tiFabyRxxtlZvsDLwDXuPvW3Rp394aWYWZXmNliM1tcUlJCcXExq1atoqioiJKSEvLz89myZQu5ublUV1eTk5MDwIwZQe+ek5NDdXV17Rh8zTfveN1ftGgR5eXlzJ07F4Dp06fv9n/27NlUVlaSl5dHaWkpBQUFFBcXJyS++uKZO3cu5eXlLFq0iPXr11NYWMjq1atZvXo1hYWFrF+/vsXr1JLXKTc3ly1btpCfn09JSQlFRUWsWrWK4uJiCgoKKC0tJS8vj8rKSmbPnq11SoN1SpRY1ineYn2dmsqCz+IGHjRbC0xu6HF3b/Cx8PkZwGzg5Zp5zWwVMMzd15lZbyDP3ftHa2fQoEG+ePHiaLM06OYxlpBicefxLeszExHfHTNj7s9FEi/Zh4b2gotKmVmBuw9qbL7GhobaE1yn2BqZr74AjOBEdSvqdBizgHHAXeH/mc1tuzlUIxARia6xjmCdu9/WwrZPIzgtxVIzKwyn3UzQAfzDzH4CFAM/aGH7IiLSChrrCJqdCdRw94VRnj+ipe02l35HoN8RiEh0jRWLE/aBLSIibSNqRuDunycqkHhRjUBEJLrGMgIREUlxTT3X0F5LNQLVCEQkOmUEIiJpLuUzAtUIRESiU0YgIpLmUj4jUI1ANQIRiU4ZgYhImkv5jEA1AhGR6JQRiIikuZTPCFQjUI1ARKJTRiAikuZSPiNQjUBEJDplBCIiaS7lMwLVCFQjEJHolBGIiKS5lM8IVCMQEYlOGYGISJpL+YxANQLVCEQkOmUEIiJpLuUzAtUIRESiU0YgIpLmUj4jUI1ANQIRiU4ZgYhImkv5jEA1AhGR6FK+I5AYTRybgGXMiP8yRKRBKd8RqEagGoGIRKcagYhImkv5jEA1AhGR6JQRiIikuZTPCFQjiK1GcPOSnPjH1/LwktawYcN4/fXXd5s2YMAAioqK6p2/tLSUa665htmzZ1NZWcnQoUOZMmUK/fv3T0S4kuZSviMQaUtXX3117e3evXs3ON/FF1/Myy+/zCmnnMKBBx7Iiy++yJlnnskHH3zAvvvuG5/gEnFEGOiosL1AyncEqhHEJtnjS3b3339/o/MUFhby8ssv0717d15//XX23Xdfhg4dysKFC5k2bRpDhgxh4MCBmBlLly7l4IMPZuDAgSxfvpxnn32WCy64IAFrIqlMNQKROOrWrRtdu3ZlxIgRvPPOO/XOs2TJEgBOOOGE2m//gwYNAoJO4uijj+bee++lvLycK664gttuu43ly5dz0UUXqROQVpHyGYFqBLHVCJI9vmSVmZnJueeey8EHH8xbb73FvHnzOPPMM1m+fDlf+cpXdpt3/fr1AOy///610zp37gzAp59+CsBVV13Fiy++yNy5c3nttdfo06cPDz30UILWRlJdyncEIm1h1qxZmBkAlZWVHH300RQXFzN//nwuvPDC3ebt1asXAGVlZbXTam5Hdho33HADc+fOxd0ZP348Xbt2jfdqSJpI+Y5ANYLYJHt8yWjbtm1s3ryZr371q3s81q5dOzZu3MjGjRvJzMzk4IMPJjs7G4D33nuPHTt20KFDh9phpK997WsA7Ny5k+uuuw6ADh06MHnyZMaNG8fhhx+eoLWSVBa3GoGZPWZmn5lZUcS07mb2qpl9GP7vFq/li7SVzz77jH79+nHWWWfx05/+lMGDB1NcXEyvXr0YMWIEDz74IMceeyw///nPARg4cCAjR45k06ZNDBs2jO985zu8+eabHHLIIVx00UUATJgwgSVLlnDJJZdw3333UVZWxrhx46iurm7LVZUUEc+M4AngQeCpiGk3Aq+5+11mdmN4/zdxjEE1AlQjSLQePXpw6aWXMm/ePPLy8jjggAM477zzmDRpEj179qz3OdOmTePqq69mzpw5VFZWMnLkSB544AE6dOjAm2++yT333EOvXr2YMmUK3bp144UXXuC1117j3nvv5Te/ietbSNJA3DoCd19gZn3rTB4DDAtvPwnkEeeOQCTRMjMz+etf/9rg4xMnTmTixIm7TevZsydTp06td/4hQ4ZQVVW127Tc3NyY4xSpkegaQS93Xxfe/hTo1dCMZnYFcAUEBbPi4mIqKirYuXMn3bp1Y+3atRxzzDG88847DB8+nFmzZnHeeecxY8YMxo4dS05ODqNHj05YjeCc/ovIzs7mjTfeYNSoUUyfPp3zzz+/9v/s2bM544wzePPNN8nKymLNmjX07NkzYWPwdeOZO3cuQ4cOpbCwkCOPPJJ169aRmZkJwBdffEHv3r356KOPEhJfdXU18+bNY/DgwaxcuZI+ffqwadMmMjIy6NixIxs3bqRv374sXbqUIUOG8Morr3Duuee2eJ1a8jq1ZN9L9nU6jMRo6TqdlqD4cnNzW/Y6JSC2ln7u1ex7TWXuHreVCDOC2e5+fHh/s7t3jXh8k7s3WicYNGiQL168uEUxlD9miSkWz2zZdkxEfJ3Ht/w1Tvb4JAbJ/stixRfzr7LNrMDdBzU2X6IzgvVm1tvd15lZb+CzeC9QNQLVCEQkukT/sngWMC68PQ6YmeDli4hIHXHLCMzsGYLCcE8zWwtMAO4C/mFmPwGKgR/Ea/k19DuC2CR7fHtDei6S7OJ51NCFDTw0Il7LFEkqyT7GLRJK+V8Wq0agGoGIRKezj4qIpLmUzwhUI4hNsscnIrFTRiAikuZSPiNQjUA1AhGJThmBiEiaS/mMQDWC2CR7fCISO2UEIiJpLuUzAtUIVCMQkehSviOQ1Hbzkpz4d1StH7ZIUkn5jkA1gtgoPpHUpxqBiEiaS/mMQDWC1K4RJHt8InsDZQQiImku5TMC1Qhio/hEUp8yAhGRNJfyGYFqBKk9Bp/s8YnsDZQRiIikuZTPCFQjiI3iE0l9yghERNJcymcEqhGk9hh8sscnsjdQRiAikuZSPiNQjSA2iq/lyg/NiUs8de93ji1MEWUEIiLpLuUzAtUIUnsMPpnjS0QmGkt8IjWUEYiIpLmUzwhUI4iN4osttnjaTAjBAAANSUlEQVTEo985SGtL+Y5AROqnYrbUSPmOQDWC1B2DT/b4kr1GkOzxSeKoRiAikuZSPiNQjSA2ii+22OIRT7rEp6GrxEn5jkBEJB4S0VElqpNK+Y5ANYLUHYNP9viSfQxe8SV/fImqr6hGICKS5lI+I1CNIDaKL7bY4hGP4lN8rU0ZgYhImkv5jEA1gtQdg0/2+DTGrfhiva8agYiIJESbZARmNgqYArQHHnH3u+K1LNUIYqP4YostHvEoPsXX2hKeEZhZe+Ah4CzgOOBCMzsu0XGIiEigLTKCk4CP3P3fAGb2LDAGWB6PhalGkLpj8Mken8a4FV+s9xNVIzB3T8ySahZo9j1glLtfHt7/EXCyu/+iznxXAFeEd/sDqxIYZk9gYwKX11zJHF8yxwaKL1aKLzaJju8wdz+wsZmS9qghd/8L8Je2WLaZLXb3QW2x7KZI5viSOTZQfLFSfLFJ1vja4qihEuCQiPt9wmkiItIG2qIjeAc4ysz6mdm+wA+BWW0Qh4iI0AZDQ+5eZWa/AF4mOHz0MXdflug4GtEmQ1LNkMzxJXNsoPhipfhik5TxJbxYLCIiyUW/LBYRSXPqCERE0lzKdgRm9piZfWZmRU2Y9wkz+4+ZFYZ/2eH0Y8zsLTPbYWbXR8x/iJnNN7PlZrbMzK5uQXzNasPMpprZKjMrCtctI5w+zMy2RMR+S8RzuprZ82a20sxWmNmpzYyxvZktMbPZjcx3u5l9YmZldab/Oly/983sNTM7LOKxe8L1XmFmD5iZNSe2emK4NmyvyMyeMbOOUebd18z+YmYfhNvmu3Ue/66ZuZm1+DC/hvY/M/tluMxlZnZPI22MCbddoZktNrPTw+nZ4X65LHz8gmbG1tHM3jaz98I2bg2n17uPRWnnG2b2rplVhb8PinzsUDN7JXx9l5tZ3+bEWKetBvdjM7sufK16NtLGoeH7bUm4zc6OIZ49XlszuzeM730zm2FmXcPpGWb2pJktDWO/qYnL6GJma83swZbG2SzunpJ/wDeArwNFTZj3CeB79Uw/CBgM3A5cHzG9N/D18HYm8AFwXDPja1YbwNmAhX/PAD8Lpw8DZjfwnCeBy8Pb+wJdmxnjr4FpDbUfMd8p4fqU1Zn+LaBTePtnwN/D20OARQQHC7QH3gKGxfBaHwz8B9gvvP8P4LIo898KTApvtwN6RjyWCSwA/gUMas39L9weuUCHmv2rkTb258s63gnAyvD20cBR4e2vAuua89qG+9D+4e0MID98Devdx6K00zeM66m67x8gDxgZsR6dYtiW9e7HBIehvwwUR76GDbTxl4j3zHHAmlZ+bc8A9glv3w3cHd6+CHg2vN0JWAP0bcIypoTvvQdbGmdz/lI2I3D3BcDnNffNbB8ze8fMhoX37zSz2xtp4zN3fwfYWWf6Ond/N7z9BbCC4MOoOfHV20ZDMbr7Pz0EvE3w+4sGmdkBBDvso+HzK919c1PjM7M+wDnAIzXthd8W+4f3nzGz/wrb/pe7r6tnHee7+7bw7r8iYnagI8GbugPBh9H6psbWgH2A/cxsH4I33KaG4gXGA3eGMVa7e+QvPX9P8EauiCWYuvtf6GfAXe6+I5znszC2a83ssfB2VviNvJO7l4WvNwSXr/XweR+4+4fh7f8DPgMa/fVoRGzu7jXZW0b45w3tY2Y2xcJM08zONLMFZtbO3de4+/tAdWT7Fpw7bB93fzVcXlnEftAsjezH9wE3EG6XaLGG83QJZzsA+L+WxBPGsMdr6+6vuHtVeLfuvt453C/3AyqBrWY2OMweOppZ5zAzOz6M+0SgF/BKS2NstkT0Nm31R/CNJbLXHkDwgfttYAmwbzj9CYJTWLxPsHN1qNPORCIygnqW8THQJcY4PybYUeuNMWLeDOBdYGh4fxhQCrwHvAQMCKdnE7yZnwjbeQTo3IyYngdOJCLjAEYSfHv/ITC3nueURWnvQeC/I+7/AdgMbAFub4XX+mqgDNgATG0oXqAr8AkwOdyOzwG9wse+DrwQ3s4jhoyggf2vkCAbyQdeBwaH09sRZCFjgcXAaRHPGQusJPjgObWeZZwU7i/tmhlb+zCeMsJvr1H2sU7AMoKMZhVwRJ35nyAiIwDOA2YD08N9716gfQu3Yb37McH5yaaE86whzAgaipUgY10KrAU2ASe25mtb57EXgUsituWz4X5ZDlwRMd+k8H3wEHBTxL6QR9CRXEaCMoK4L6At/+p7sYCbCb7tDYyY1psgHe5AkIbeUuc5E6mnIyBIeQuA82OIcY826osx4rG/AvdH3O/Cl2n+2cCH4e1BQBXBeZwgSDV/38SYzgUeDm8PI2JoiCDFLgX61PO8ejsC4BKCb0k1QyJHAnPCdd+f4MN6aAzbsBswj+BbcQaQE/FG3C1egnO9OOEHF8Hw198i3oB9w+l5tH5HUAT8MdzXTiIYzqoZ+jmc4EP5fxpo6xtAbp1pvQk+7E6JIcauwHzg+Ib2sXDakHB/+mU9bTzB7h3B9wg6+MMJMrUXgJ+0ML769uN7CTrTA8Jpa9h9eG+PWMPX+brw9qkEJ7lsVucZ7bWNmP5bYEbE63oaMDXcLw8KX6/Dw8f2JfgCl0/YUQK/AG4Ib1+GhobiJovgm+hBNRM8GKZxD1L2xwnepFGFhbQXCL59Tm9JIFHa2CPGcP4JBB92v46IfauHab67/xPICAtna4G17p4fzvo8wTfepjgNGG1mawi+zQw3s6fDFPtYYBvBh29T1vHbBG+O0eH2heBb7r88GDIoI8hkmlXIruPbwH/cfYO77yT4JjqkgXhLw/s12/s5gu2SCRwP5IXrfQowK5aCcT3WAtPDfe1tgiGVmiLnUQQdwVfre6IHwxGH1xRFzawLQWf6W3f/V0sD8mCYZT4wKmx3j30slEWw7eqNr461QKG7/9uD4ZIcmr7v1ddWfftxP+C98LXqA7xrZl+JEutPCGpHuPtbBEOTUQvMzWVmlxF8ibrYw09yghrBXHff6cFQ4CKCzg2gB8EXocwwHgjeB78I1+sPwKVmFrfrtdRIq47AzM4HuhN8u/pjRGW/d/jfCNLaqEcahfM9Cqxw98ktjKXeNqLEeDlwJnChu1dHzP+VsC3M7CSC17TU3T8FPqkZIwdG0MRTfbv7Te7ex937EgyrzHP3S4BrCYYhLgIeb8JRJQOB/yXoBD6LeOhj4Jth3SYD+GbYbkt9DJxiZp3CbTEibG+PeMM36IsEmQ7hvMvdfYu793T3vuF6/yuMe3EMcdWVQzBkgZkdTfCNcGM4Dv4AwWveo+YIHDM7MuK1/TpBxlpqwalZZgBPufvzzQ3CzA6M2K/2IxhCWxllHzsMuA4YCJxlZic3soh3gK5mVlO3GE4LTzPfwH78rrsfFPFarSU48OLTKLF+HD4XMzuW4IN3Q0tiqo8FF9u6gWCfiayHfEyw/phZZ4IvGCvDx/4X+B1BxnB3uL4Xu/uh4XpdT/Aa39hacTYoEWlHW/wRHPWwjqDQuxb4DcGROYeEj/8KeDK8PY9g/LAIeJovh1q+Ej53K8E39LUEQzGnEwwvvE8wzloInN3M+Opr49IoMVYBqyPmvcW/TCWXEaSY/wKGRCwjm2DM+X2CD6FuLdiOwwjGe/sTfKhmhtMnA7eGt+8Jt011+H9iOD2XoAhcE/OscHp7gjfBCoIPiMmt8HrfSvAGKyIY6okW72EEY/LvA68Bh9bTXh6xHTVUd//7CcEH/9NhjO8Cw8N5HwN+Fd4+BPiIIBv8TfjaFhIMn50eznNJ2G5hxF92M2I7gWC8/f0wlpp9aY99jGAYK5fgAw6CutFSgg/SweG6lRN8A18WsYyRYftLCYaO9o1hW0bdjwmHhhqJ9TiCb+Pvhet2Riu/th8R1J5qtt2fw3n3J8g6l4X7+v8Lp1/Kl/Wo9gTDQ8PrLOcyEjQ0pFNMiIikubQaGhIRkT2pIxARSXPqCERE0pw6AhGRNKeOQEQkzakjEBFJc+oIJO2Z2ZVm9qkFp3v+d/gL0Wjz/9TM/hRxf5KZ/S3WdkXain5HIGkvPOd7kbv/OfwF76vu3iPK/J0IzhmTRfDDwN8T/JBveyztirQVZQQi4bn+w9trCX7p2SAPTiHwDMF1Kh4gOOHa9npmbVa7Im1ln7YOQCQJZAErwvP6/IrglBqNeYzgFBZj3H11K7YrknDqCCStmdkhBOeDeZng3DFvAz+vM4/5nmOotxCctKze91BT2hVJFuoIJN1lAa+5+6jIieEpjWcQnOTsKYKTjNU8dh3Bicx+QHCyu/pOQ95Qu+0JzqfvQLG7P9B6qyLSMuoIJN2dQHBGyrqygWfqflCb2XDgxwRXC/vCgouMZ7t7YRPb/Rkw091fb4XYRVqFisWS7rIITm9cVzbwauQEMzuU4FKJ3/fgOtMQXDHrmma0eyLB6ZBFkoYOHxWph5k9CvyXR1ygpZXaHQOMJrhu7h3uXvcC9yIJp45ARCTNaWhIRCTNqSMQEUlz6ghERNKcOgIRkTSnjkBEJM2pIxARSXPqCERE0pw6AhGRNKeOQEQkzf1/KRdqdErZUaIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114a8fdd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Strong Scaling (comm only)=========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114b0eda0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114bbf2b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114c19b70>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1151893c8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Strong Scaling (comm+comp)=========\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAEaCAYAAAAL7cBuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3Xt8VPWd//HXB6SCKIogLoI1VFELRKOmXqq4qKuLlwVxW6vVel/ZVat1ta26uwW7au3Wh/bu/lpRsV5bTSKNGGvUSMnW2IwGHIRUUokyxQARBgjEkOTz+2NOMMJJMrnMJeT9fDzmMXPO+Z5zPuc7MJ98v98z3zF3R0REZGeDMh2AiIhkJyUIEREJpQQhIiKhlCBERCSUEoSIiIRSghARkVBKECIiEkoJQrKGma0ys21mtsXMNpjZC2Z2cB+fY08zm2dmtWa22cyqzOzsncqcYWYrzGyrmb1mZoeEHGd/M1tnZot3Wn+hmS0Pjv2umZ3fR3HnmJkHdbMlqKvb+uLYO50nJfFL/6QEIdnmn9x9b2AsUAf8rI+PvwfwIfD3wL7AfwK/NbMcADMbDRQA/wXsD1QCz4Qc54fA8vYrzGwc8Djw78AI4NvAk2Y2pg/j3y+on4uB75nZ9L46cJril35ECUKykrs3As8Ck/r4uA3uPtfdV7l7q7sXA+8DxwVFLgCWufvvghjmAkeb2ZFtxzCzLwNTgEd2Ovx4YKO7v+gJLwANwKF9eQ3BdfwJWBbE0VfSFr/0D0oQkpXMbC/ga8AbnZT5pZlt7OCxNMnzHAgcTuLDFmAysKRtu7s3ADXBesxsMPBz4AZg53lqKoHlZjbDzAYH3TOfAEnFkixLODmI6e0OynRULxs76ZpKS/zSf+yR6QBEdlJkZs3AcGAd8I8dFXT364DrenoiMxsCPAHMd/cVweq9g/O2Fwf2CV7fCFS4e8TMcneKp8XMHgOeBIYCTcBXgyTTV9aTSEwfAbe5+ythhdx9v+4eOE3xSz+iBCHZ5nx3Lw3+Up8JvG5mk9z9o748iZkNAn5D4kPwhnabtpDof29vBLDZzA4ikSCOI4SZ/QPwP8A04K2g3AIzO9vdq/oo9NHu3txHx/qMNMUv/Yi6mCQruXuLuxcALcApYWXM7H/b3dWz82NZ2D7BfgbMAw4E/tndt7fbvAw4ul3Z4ST64JcBx5MYPH/XzD4CfgIcb2YfBQktD1jk7pXB+MafgQrgH3peEz3TSb1sMbM7Otgta+KX7KAEIVkp6GefCYxkp7uF2rj7v7r73h08Jndy+AeBL5K4Y2rbTtsKgSlm9s9mNhT4HrA06IJ6Ecgh8UGaF2x7G8hz9xbgz8BUM8sLruEYYCod9OGb2RVmtqrr2ui+Tuplb3e/p4PduhW/7P7UxSTZ5vdm1kKin70WuNzdO2wNdFfwnYbZJAZfP0o0JgCY7e5PuPs6M/tnEgPRj5P4C/oiAHf/hETff9ux4sD2tu4vd3/dzOYCzwaD3+uAe9z9Dx2EczBQ3lfX1ls9iF92c6YfDBLJDDP7A3CTu4e2kFJ0zm8BV5G4A2oQcKe7z+2r8rJ7UReTSIa4+1npTA6B44CPSXxZMBXlZTeiBCEygLj7N9x9GpDUXUmdlTez0Wa2xsxazOzEYN3LwZQg3+3LuCUzlCBEpEfcfT1wNYnPkXlmdh2JO54WAz/KZGzSN5QgRKTH3H0h8P9ITInyc2AzcJm7t2Y0MOkTShAi0lv/EzwbUOju72cyGOk7/fouptGjR3tOTk6mwxDpd1auXEk8Hmfs2LEcdNBBALS0tLB9+3bMjD333LPL8jtvMzPcnSOOOIK99947bdci3ReJRNa7+wFdlevX34PIycmhsrIy02GI9BsPPfQQixcvZu3atcTjccaMGcOUKVM4//zz2bhxI1deeSVHH330jv9XnZU///zz+dWvfsXs2bM59dRT+c53vsN5551HS0sLr7/+OsOHD8/w1UpHzKw2mXL9OkGISPcsXryY+fPn71hesmQJS5YsIScnh7DWeGflc3NzueWWWxg2bBgPPfQQEydO5Morr+SRRx7h1ltv5cEHH0zHJUkK9esupvz8fFcLQkSke8ws4u75XZXTILWIiIRSF5OI9Mr27dtZvXo1jY2NmQ5FdjJ06FDGjx/PkCFDerS/EoSI9Mrq1avZZ599yMnJod3kh5Jh7k59fT2rV69mwoQJPTqGuphEpFcaGxsZNWqUkkOWMTNGjRrVq5adEoSI9JqSQ3bq7fuiBCEi/ZqZcemll+5Ybm5u5oADDuC8887r1nFycnJYv359j8ps2bKF2bNnc+ihh3Lccccxbdo0KioqunX+bDRgxyAy9QdPP76rWCQ5c2f18fEKO908fPhwotEo27ZtY9iwYbz88suMGzeub2PowjXXXMOECRN47733GDRoEO+//z7vvvtuWmNIBbUgRKTfO+ecc3jhhRcAeOqpp7j44ot3bPv44485//zzOeqoozjxxBNZujTxC6r19fWcddZZTJ48mWuuuYb23wl7/PHHOf7448nLy2P27Nm0tLR0eO6amhoqKiq46667GDQo8ZE6YcIEzj33XADuv/9+pkyZwpQpU/jxj38MwKpVqzjyyCO54oorOPzww7nkkksoLS3l5JNPZuLEibz55psAzJ07l8svv5ypU6dyyCGHUFBQwHe+8x1yc3OZPn0627dvDw+qjyhBiEi/d9FFF/H000/T2NjI0qVLOeGEE3ZsmzNnDscccwxLly7lnnvu4bLLLgPgzjvv5JRTTmHZsmXMmjWLDz74AIDly5fzzDPPUF5eTlVVFYMHD+aJJ57o8NzLli0jLy+PwYMH77ItEonwyCOPUFFRwRtvvMGvf/1r3n77bSAxh9Utt9zCihUrWLFiBU8++SSLFy/mvvvu4557Pv3Z8JqaGl599VUWLFjApZdeymmnncY777zDsGHDdiTFVBmwXUwisvs46qijWLVqFU899RTnnHPOZ7YtXryY5557DoDTTz+d+vp6Nm3axKJFiygoKADg3HPPZeTIkQC88sorRCIRvvSlLwGwbds2xowZ06O4Fi9ezKxZs3bMS3XBBRfwxz/+kRkzZjBhwgRyc3MBmDx5MmeccQZmRm5uLqtWrdpxjLPPPpshQ4aQm5tLS0sL06dPB9ilXCooQYjIbmHGjBnceuutlJWVUV9f3+PjuDuXX345P/jBD5IqP3nyZJYsWUJLS0toK6Ij7WfMHTRo0I7lQYMG0dzcvEu5QYMGMWTIkB13Ju1cLhXUxSQiu4WrrrqKOXPm7PirvM3UqVN3dBGVlZUxevRoRowYwamnnsqTTz4JwIsvvsiGDRsAOOOMM3j22WdZu3YtkBjDqK3tePLTQw89lPz8fObMmbNjHGPVqlW88MILTJ06laKiIrZu3UpDQwOFhYVMnTq1z689VZQgRGS3MH78eG688cZd1s+dO5dIJMJRRx3FbbfdtmN22jlz5rBo0SImT55MQUEBn//85wGYNGkSd911F2eddRZHHXUUZ555JmvWrOn03A899BB1dXUcdthhTJkyhSuuuIIxY8Zw7LHHcsUVV3D88cdzwgkncM0113DMMcf0+bV/73vfY8GCBX1+3AE7m6tucxXpG8uXL+eLX/xipsOQDoS9P5rNVUREeiVlCcLMhprZm2a2xMyWmdmdwfoJZlZhZivN7Bkz+1ywfs9geWWwPSdVsYmISNdS2YL4BDjd3Y8G8oDpZnYi8EPgAXc/DNgAXB2UvxrYEKx/ICgnIiIZkrLbXD0xuLElWBwSPBw4Hfh6sH4+MBd4EJgZvAZ4Fvi5mZn350ESEdntZepHLfO7HEHovZSOQZjZYDOrAtYCLwM1wEZ3b7t5dzXQNmnKOOBDgGB7HBgVcsxrzazSzCpjsRi1tbVUV1cTjUaJxWJUVFQQj8cpLS2ltbWVoqIiAAoLE/O5FBUV0dramrqL7kLbF3PanouLi2lqatpx73YkEunxNZWWlhKPx6moqCAWixGNRqmurqa2tpZIJEJ9fT1lZWU0NTVRXFwcGk9JSQkNDQ2Ul5dTV1dHVVUVNTU11NTUUFVVRV1dHeXl5TQ0NFBSUpL0NZmR9keqr2l3fJ96ck3uzqZNm2hubmbLli00NTWxbds2Ghsb+eSTT2hoaKC5uZnNmzfT2trKxo0bAXbcVtr2HI/HaWlpYcuWLWzfvp2tW7fS2NhIY2MjW7duZfv27WzZsoWWlhbi8XjoMTZu3EhrayubN2+mubmZhoYGPvnkExobG9m2bRtNTU1s2bKF5uZmNm3ahLvvcowNGzZ065oypTvXtPO/vWSl5S4mM9sPKAT+C3g06EbCzA4GXnT3KWYWBaa7++pgWw1wgrt3OL2i7mLqPzJR3wO1rtNtoN/FlO0tiKy/i8ndNwKvAScB+5lZW9fWeCAWvI4BBwME2/cFev51SBEZEAYPHkxeXh5HH300xx57LP/3f//XafmNGzfyy1/+ssvjTps2jWT+AK2t/Qs33XQOF1wwkUsvPZbbb7+Q+vq6pOPPZikbgzCzA4Dt7r7RzIYBZ5IYeH4N+ArwNHA58Hywy4Jg+U/B9lc1/iDSM+lssb34IjQ0fPoXbcPDiZPfHfzP/o+Z9Gr5nuc7/xgYNmwYVVVVALz00kvcfvvtvP766x2Wb0sQ1113XdcX14XGxkZuvvlcvvWt+zn11H8CIBIpY8OGdYwadWCvj59pqZyLaSww38wGk2ip/Nbdi83sXeBpM7sLeBuYF5SfB/zGzFYCHwMXpTA2EUmRvkoMbcvdsWnTph2T7m3ZsoWZM2eyYcMGtm/fzl133cXMmTO57bbbqKmpIS8vjzPPPJMf/ehH/PCHP+Txxx9n0KBBnH322dx7770A/O53v+O6665j48aNzJs3b5dpMp588klyc0/akRwAjjtuGgCffNLIvff+G8uXVzJ48B7cfPP95Oefxu9//yivv17Etm0NfPjhe1x66a1s397EwoW/4XOf25Mf/3gh++67P7NnT+OII46hquqPbNvWwNy5j/Hooz+gpuYdzjzza8ybd1f3K6ibUnkX01Jgl++Uu/tfgeND1jcCX01VPCKye9q2bRt5eXk0NjayZs0aXn31VQCGDh1KYWEhI0aMYP369Zx44onMmDGDe++9l2g0uqPV8eKLL/L8889TUVHBXnvtxccff7zj2M3Nzbz55pssXLiQO++8k9LS0s+cOxqNcuSRx4XG9bvf/QIz4+mn32HVqhXccMNZPPfcXwCoqYny+ONv09TUyKxZh/HNb/6QJ554m/vvv5kXXniMr3/9WwAMGfI5Hnuskqee+gm33jqT3/wmwogR+zNr1qHU19/MqFG73MfTpzSbq4j0qb5qOezoYrqq8/O172L605/+xGWXXUY0GsXdueOOO1i0aBGDBg0iFotRV7fr2EBpaSlXXnkle+21FwD777//jm0XXHABAMcdd1y3p9ZesmQxF174TQByco5k7NhD+OCDvwTHO43hw/dh+PB92HvvfZk6NdECOeywXN57b+mOY5x66owd67/whcmMHj0WgHHjvsCHH36oBCEikqyTTjqJ9evXs27dOhYuXMi6deuIRCIMGTKEnJwcGhsbu3W8tqm2Bw8eHDq1dmKiv47HOzryuc99dqrvtmWzQbS0fHqeIUP23KVMW7lUT/UNShAi0scyOQaxYsUKWlpaGDVqFPF4nDFjxjBkyBBee+21HVN277PPPp/5/sKZZ57J97//fS655JIdXUztWxGd+frXv87cuT9g8eIXOOWUxE+MvvXWIkaM2J+8vKmUlDzBl750OrW1f+Gjjz7gkEOOYMWKt7p/YRmiyfpEpF9rG4PIy8vja1/7GvPnz2fw4MFccsklVFZWkpuby2OPPcaRRx4JwKhRozj55JOZMmUK3/72t5k+fTozZswgPz+fvLw87rvvvqTPPWzYMB54oJhnnvkZF1wwkQsvnMSzz/6SkSMP4CtfuY7W1lYuuiiXO+74GnPmPPqZVkBfOeecc/jb3/7W58cFTfeddv24untFX5RLr/Te5rqc0aO/mJapH7KRvignIiIDjhKEiIiEUoIQEZFQShAi0iuJyZEH8IBPFuvtGLMShIj0ysqVQ2luru/1h5H0LXenvr6eoUOH9vgY+h6EiPTK3LnjmTt3Nfvuuy7ToWTE+g5/kCC1li/vuszQoUMZP358j8+hBCEivbJhwxBuumnCgL2teNKkzJw3HfWtLiYREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISSglCRERCKUGIiEgoJQgREQmlBCEiIqGUIEREJFTKEoSZHWxmr5nZu2a2zMxuCtbPNbOYmVUFj3Pa7XO7ma00s2oz+8dUxSYiIl1L5WR9zcAt7v6Wme0DRMzs5WDbA+7+mV8GN7NJwEXAZOAgoNTMDnf3lhTGKCIiHUhZC8Ld17j7W8HrzcByYFwnu8wEnnb3T9z9fWAlcHyq4hMRkc6lZQzCzHKAY4CKYNUNZrbUzB42s5HBunHAh+12W01IQjGza82s0swqY7EYtbW1VFdXE41GicViVFRUEI/HKS0tpbW1laKiIgAKCwsBKCoqojXxE1gZUVBQ8Jnn4uJimpqaKCsro76+nkgk0uNrKi0tJR6PU1FRQSwWIxqNUl1dTW1tLZFIhPr6esrKymhqaqK4uDg0npKSEhoaGigvL6euro6qqipqamqoqamhqqqKuro6ysvLaWhooKSkJOlryoRUX1M2v0+ZkK3/9lL9PmVKb64pWZbqX4Eys72B14G73b3AzA4E1pP4jcL/Bsa6+1Vm9nPgDXd/PNhvHvCiuz/b0bHz8/O9srKyh3H1aLdeG6hz5meivgdqXYPqO53642eJmUXcPb+rciltQZjZEOA54Al3LwBw9zp3b3H3VuDXfNqNFAMObrf7+GCdiIhkQCrvYjJgHrDc3e9vt35su2KzgGjwegFwkZntaWYTgInAm6mKT0REOpfKu5hOBr4BvGNmbZ2idwAXm1keiS6mVcBsAHdfZma/Bd4lcQfU9bqDSUQkc1KWINx9MRDWO7ewk33uBu5OVUwiIpI8fZNaRERCKUGIiEgoJQgREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISSglCRERCKUGIiEgoJQgREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISSglCRERCKUGIiEgoJQgREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISKmUJwswONrPXzOxdM1tmZjcF6/c3s5fN7L3geWSw3szsp2a20syWmtmxqYpNRES6lsoWRDNwi7tPAk4ErjezScBtwCvuPhF4JVgGOBuYGDyuBR5MYWwiItKFlCUId1/j7m8FrzcDy4FxwExgflBsPnB+8Hom8JgnvAHsZ2ZjUxWfiIh0Li1jEGaWAxwDVAAHuvuaYNNHwIHB63HAh+12Wx2s2/lY15pZpZlVxmIxamtrqa6uJhqNEovFqKioIB6PU1paSmtrK0VFRQAUFhYCUFRURGtrawquMjkFBQWfeS4uLqapqYmysjLq6+uJRCI9vqbS0lLi8TgVFRXEYjGi0SjV1dXU1tYSiUSor6+nrKyMpqYmiouLQ+MpKSmhoaGB8vJy6urqqKqqoqamhpqaGqqqqqirq6O8vJyGhgZKSkqSvqZMSPU1ZfP7lAnZ+m8v1e9TpvTmmpJl7p6S4HecwGxv4HXgbncvMLON7r5fu+0b3H2kmRUD97r74mD9K8B33b2yo2Pn5+d7ZWWHm7uIq0e79VqKqztrZaK+B2pdg+o7nfrjZ4mZRdw9v6tyKW1BmNkQ4DngCXcvCFbXtXUdBc9rg/Ux4OB2u48P1omISAZ0mSDM7CQz+0VwZ9E6M/vAzBaa2fVmtm8n+xkwD1ju7ve327QAuDx4fTnwfLv1lwV3M50IxNt1RYmISJrt0dlGM3sR+BuJD/G7Sfy1PxQ4HDgNeN7M7nf3BSG7nwx8A3jHzNo6Re8A7gV+a2ZXA7XAhcG2hcA5wEpgK3BlL65LRER6qdMxCDMb7e7rOz1AEmVSRWMQ/Yf6xNNL9Z0+/fGzpE/GINo++M1suJkNCl4fbmYzgvEFMpUcREQktZIdpF4EDDWzccAfSHQdPZqqoEREJPOSTRDm7luBC4BfuvtXgcmpC0tERDIt6QRhZicBlwAvBOsGpyYkERHJBskmiJuA24FCd19mZl8AXktdWCIikmmd3ubaxt0XkRiHaFv+K3BjqoISEZHM67QFYWa/NrPcDrYNN7OrzOyS1IQmIiKZ1FUL4hfAfwVJIgqsI/FFuYnACOBh4ImURigiIhnRaYJw9yrgwmDCvXxgLLCNxPQZ1WmIT0REMiTZMYgtQFlqQxERkWyi36QWEZFQShAiIhKqWwnCzPZKVSAiIpJdkkoQZvZlM3sXWBEsH21mv0xpZCIiklHJtiAeAP4RqAdw9yXAqakKSkREMi/pLiZ3/3CnVS19HIuIiGSRpG5zBT40sy8DHvwOxE3A8tSFJSIimZZsC+JfgeuBcUAMyAuWRURkN5XsF+XWk5jqW0REBoikEoSZTQC+CeS038fdZ6QmLBERybRkxyCKgHnA74HW1IUjIiLZItkE0ejuP01pJCIiklWSTRA/MbM5wB+AT9pWuvtbKYlKREQyLtkEkQt8AzidT7uYPFgOZWYPA+cBa919SrBuLvAvJH5XAuAOd18YbLsduJrE9ytudPeXunUlIiLSp5JNEF8FvuDuTd049qPAz4HHdlr/gLvf136FmU0CLgImAwcBpWZ2uLvry3giIhmS7PcgosB+3Tlw8DvWHydZfCbwtLt/4u7vAyuB47tzPhER6VvJJoj9gBVm9pKZLWh79PCcN5jZUjN72MxGBuvGAe2n8lgdrNuFmV1rZpVmVhmLxaitraW6uppoNEosFqOiooJ4PE5paSmtra0UFRUBUFhYCEBRURGtrZm7EaugoOAzz8XFxTQ1NVFWVkZ9fT2RSKTH11RaWko8HqeiooJYLEY0GqW6upra2loikQj19fWUlZXR1NREcXFxaDwlJSU0NDRQXl5OXV0dVVVV1NTUUFNTQ1VVFXV1dZSXl9PQ0EBJSUnS15QJqb6mbH6fMiFb/+2l+n3KlN5cU7LM3bsuZPb3Yevd/fUu9ssBituNQRwIrCcxfvHfwFh3v8rMfg684e6PB+XmAS+6+7OdHT8/P98rKyu7jD88th7t1mtJVPduKRP1PVDrGlTf6dQfP0vMLOLu+V2VS/ab1J0mgmS5e13bazP7NVAcLMaAg9sVHR+sExGRDOm0i8nMFgfPm81sU7vHZjPb1N2TmdnYdouzSIxtACwALjKzPYNvbU8E3uzu8UVEpO901YIYDuDu+3T3wGb2FDANGG1mq4E5wDQzyyPRxbQKmB0cf5mZ/RZ4F2gGrtcdTCIimdVVguhxL5e7Xxyyel4n5e8G7u7p+UREpG91lSDGmNm/d7TR3e/v43hERCRLdJUgBgN7AxkapxcRkUzpKkGscffvpyUSERHJKl19UU4tBxGRAaqrBHFGWqIQEZGs02mCcPdk51ISEZHdTLJzMYmIyACjBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISSglCRERCKUGIiEgoJQgREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISSglCRERCKUGIiEgoJQgREQmlBCEiIqFSliDM7GEzW2tm0Xbr9jezl83sveB5ZLDezOynZrbSzJaa2bGpiktERJKTyhbEo8D0ndbdBrzi7hOBV4JlgLOBicHjWuDBFMYlIiJJSFmCcPdFwMc7rZ4JzA9ezwfOb7f+MU94A9jPzMamKjYREelauscgDnT3NcHrj4ADg9fjgA/blVsdrNuFmV1rZpVmVhmLxaitraW6uppoNEosFqOiooJ4PE5paSmtra0UFRUBUFhYCEBRURGtra2puLakFBQUfOa5uLiYpqYmysrKqK+vJxKJ9PiaSktLicfjVFRUEIvFiEajVFdXU1tbSyQSob6+nrKyMpqamiguLg6Np6SkhIaGBsrLy6mrq6Oqqoqamhpqamqoqqqirq6O8vJyGhoaKCkpSfqaMiHV15TN71MmZOu/vVS/T5nSm2tKlrl7SoIHMLMcoNjdpwTLG919v3bbN7j7SDMrBu5198XB+leA77p7ZWfHz8/P98rKTot0EluPduu1FFZ3VstEfQ/UugbVdzr1x88SM4u4e35X5dLdgqhr6zoKntcG62PAwe3KjQ/WiYhIhqQ7QSwALg9eXw483279ZcHdTCcC8XZdUSIikgF7pOrAZvYUMA0YbWargTnAvcBvzexqoBa4MCi+EDgHWAlsBa5MVVwiIpKclCUId7+4g01nhJR14PpUxSIiIt2nb1KLiEgoJQgREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISSglCRERCKUGIiEgoJQgREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISSglCRERCKUGIiEgoJQgREQmlBCEiIqGUIEREJJQShIiIhFKCEBGRUEoQIiISao9MnNTMVgGbgRag2d3zzWx/4BkgB1gFXOjuGzIRn4iIZLYFcZq757l7frB8G/CKu08EXgmWRUQkQ7Kpi2kmMD94PR84P4OxiIgMeJlKEA78wcwiZnZtsO5Ad18TvP4IODBsRzO71swqzawyFotRW1tLdXU10WiUWCxGRUUF8Xic0tJSWltbKSoqAqCwsBCAoqIiWltbU3t1nSgoKPjMc3FxMU1NTZSVlVFfX08kEunxNZWWlhKPx6moqCAWixGNRqmurqa2tpZIJEJ9fT1lZWU0NTVRXFwcGk9JSQkNDQ2Ul5dTV1dHVVUVNTU11NTUUFVVRV1dHeXl5TQ0NFBSUpL0NWVCqq8pm9+nTMjWf3upfp8ypTfXlCxz95QE3+lJzca5e8zMxgAvA98EFrj7fu3KbHD3kZ0dJz8/3ysrK3sYQ49267UMVHdWyER9D9S6BtV3OvXHzxIzi7Tr3u9QRloQ7h4LntcChcDxQJ2ZjQUIntdmIjYREUlIe4Iws+Fmtk/ba+AsIAosAC4Pil0OPJ9WJ7ZNAAAHlElEQVTu2ERE5FOZuM31QKDQEu2yPYAn3b3EzP4M/NbMrgZqgQszEJuIiATSniDc/a/A0SHr64Ez0h2PiIiEy6bbXEVEJIsoQYiISKiMTLWRDbbMM+4OhsH/Y2biOT3LA/ReQBHpd9SCEBGRUAO2BXH38+luOXy6LCLSH6gFISIioQZsC+I/Zqa/5XD383DPVX13DSIiqaQWhIiIhBqwLQiNQYiIdE4tCBERCTVgWxAagxAR6ZxaECIiEmrAtiA0BiEi0rkBmyBERPqCz5mVoTMXpvwMAzZBaAwivTLznyj1/4FEdmcagxARkVADtgWhMYj0uuPtorTX9z19F77IgDRgE4TI7kxdetIXBmyC0BhEemWivkWkdzQGISIioQZsC0JjEOmVifoeqK01kb6iFoSIiIQasC0IjUGkl8YgRPqfAZsgRHZnDZ8vSntCHt534UuWyLoEYWbTgZ8Ag4GH3P3eVJxHYxDppTGI9FJ9S1/IqjEIMxsM/AI4G5gEXGxmkzIblYjIwJRtLYjjgZXu/lcAM3samAm829cn0hhEemkMIr1U3+nT8PkiIP31nY4uPXP3NJwmOWb2FWC6u18TLH8DOMHdb2hX5lrg2mDxCKA67YHCaGB9Bs47UKm+00d1nV6Zqu9D3P2ArgplWwuiS+7+K+BXmYzBzCrdPT+TMQwkqu/0UV2nV7bXd1aNQQAx4OB2y+ODdSIikmbZliD+DEw0swlm9jngImBBhmMSERmQsqqLyd2bzewG4CUSt7k+7O7LMhxWmIx2cQ1Aqu/0UV2nV1bXd1YNUouISPbIti4mERHJEkoQIiISSgkihJk9bGZrzSyaRNkzzOwtM6sys8Vmdlg6YtxdmNnBZvaamb1rZsvM7KYk9/upmW1JdXy7KzMbbGZvm1lxJ2X2MrMXzGxF8N6kZNqb3ZmZ3RzUXdTMnjKzoZ2UvdvMPsymf9dKEOEeBaYnWfZB4BJ3zwOeBP4zVUHtppqBW9x9EnAicH1X06uYWT4wMh3B7cZuApYnUe4+dz8SOAY42czOTm1Yuw8zGwfcCOS7+xQSN95c1Mkuvycxm0TWUIII4e6LgI/bls1sDzP7s5lNC5Z/YGZ3txUHRgSv9wX+ls5Y+zt3X+PubwWvN5P40BrXUX0H83X9CPhOhkLu98xsPHAu8FCwvK+ZVZvZEcHyU2b2L+6+1d1fA3D3JuAtEt9NkuTtAQwzsz2AvYANYXUN4O5vuPuaDMa6i6y6zTVbBbffXgE8a2bfJNG6OCHYfA2w0My2AZtI/BUsPWBmOST+Uq0AriC8vm8AFrj7GjPLQJS7hR+TSLD7ALh7PLi9/FEz+wkw0t1/3X4HM9sP+CcSMy1LEtw9Zmb3AR8A24A/uPvzZraVTuo6m6gFkaTg+xi/AYqBq4K/qABuBs5x9/HAI8D9GQqxXzOzvYHngG+5+6aw+jazg4CvAj/LYKj9mpmdB6x190j79e7+MvAOidmUr9lpnz2Ap4Cftk2kKV0zs5EkJhudABwEDDezSzur62yjBNE9ucBGYAyAmR0AHO3uFcH2Z4AvZyi2fsvMhpBIDk+4e0G7TZ+pbxKti8OAlWa2CtjLzFamM9bdwMnAjKD+ngZON7PHzWwQ8EVgK7uO7/wKeM/df5zWSPu/fwDed/d17r4dKAC+3EVdZxUliCSZ2QXA/sCpwM+CJvcGYF8zOzwodibJDfxJwBL9RPOA5e5+f7v1u9S3u7/g7n/n7jnungNsdXfdNdYN7n67u48P6u8i4FV3v5RES3g58HXgkSBpY2Z3kRhb+1aGQu7PPgBODO4GM+AMEnUcWtdZyd312OlBojm9BtgOrAa+C/wFODjYfiMwP3g9i0RzcQlQBnwh0/H3pwdwComB/qVAVfC4rKP63mnfLZmOvz8/gGkkuvCOIPGBtU+w/n7gThID0h5sa3tvrsl03P3pEdTjCiBKoss0tK6D1/8TfN60Bs9zMx2/ptoQEZFQ6mISEZFQShAiIhJKCUJEREIpQYiISCglCBERCaUEISIioZQgRDpgZrPN7KNgKve/BvNxdVb+X83swXbLd5nZb3p7XJFM0fcgRDpgZj8Hou7+v2Z2LPCyu4/qpPxeQDWJKUJOAf4b+LK7b+vNcUUyRS0IkY4dReJbsJD4Zuvgzgq7+1YS38K/G/gp8JWdk0NPjiuSKZruW6RjucDyYB6dG0lMS9GVh0lMpTDT3Wv68LgiaacEIRLCzA4G9gZeIjEn15vA9TuVMd+1j/Z7wDo6+L+VzHFFsoUShEi4XOAVd//MT8+a2d8BhUAR8BiJSR3btt0CDAUuJDFJW/upy7s6btsv5TlQ6+4/7btLEekZJQiRcEeRmKF3Z3nAUzt/gJvZ6cCVwEnuvtnMRphZnrtXJXncfwOed/fX+yB2kT6hQWqRcLkkpiDfWR7wcvsVZvZ5Er/v/FVP/K42JH6aM+w3FDo67nFAeY+jFUkB3eYq0g1mNg/4F3dv7ePjzgRmkPgRqnvc/eO+PL5ITyhBiIhIKHUxiYhIKCUIEREJpQQhIiKhlCBERCSUEoSIiIRSghARkVBKECIiEkoJQkREQilBiIhIqP8PpiwRMAS2O2UAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114f14b70>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11510ad30>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115072860>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115621eb8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Strong Scaling (fixed B)=========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1153c0470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1153c0128>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112f35dd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114a18748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print(\"======== Strong Scaling (comm only)=========\")\n",
    "NaiveAlexNetPlot(2048, 8, commOnly=1)\n",
    "NaiveAlexNetPlot(2048, 32,  commOnly=1)\n",
    "NaiveAlexNetPlot(2048, 128, commOnly=1)\n",
    "NaiveAlexNetPlot(2048, 512, commOnly=1)\n",
    "\n",
    "print(\"======== Strong Scaling (comm only)=========\")\n",
    "DNNPlot(2048, 8, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(2048, 32, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(2048, 128, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(2048, 512, \"AlexNet\", commOnly=1)\n",
    "\n",
    "\n",
    "print(\"======== Strong Scaling (comm+comp)=========\")\n",
    "DNNPlot(2048, 8, \"AlexNet\")\n",
    "DNNPlot(2048, 32, \"AlexNet\")\n",
    "DNNPlot(2048, 128, \"AlexNet\")\n",
    "DNNPlot(2048, 512, \"AlexNet\")\n",
    "\n",
    "\n",
    "print(\"======== Strong Scaling (fixed B)=========\")\n",
    "DNNPlot(2048, 8, \"AlexNet\", plotType=\"overlap\")\n",
    "DNNPlot(2048, 32, \"AlexNet\", plotType=\"overlap\")\n",
    "DNNPlot(2048, 128, \"AlexNet\", plotType=\"overlap\")\n",
    "DNNPlot(2048, 512, \"AlexNet\", plotType=\"overlap\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Weak Scaling AlexNet (comm only) =========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1071fe860>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107c542b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10714bdd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1033d87f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Weak Scaling AlexNet (comp+comm) =========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107abb8d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEaCAYAAAAcz1CnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3Xt8FPW9//HXBwh3EMFLVVTwRsvFglDvWJRqUXtArbeqFWs92tqr1Z/V9rToKd5qj9aeanus93ptlQSMGkvQiKQSm0CEcFOjREkhQoRgAiEk+fz+mElcwmaTbLKbkH0/H499ZGZ25juf2Z3sZ7/f7+x3zN0REZHU1aOzAxARkc6lRCAikuKUCEREUpwSgYhIilMiEBFJcUoEIiIpTolARCTFKRFIQpjZWjPbbmaVZrbZzF4ys4M7eB99zOxhMysxs8/MrNDMzmyyzlQzW21m28zsdTM7NEo5Q81so5ktarL8QjNbFZa90szO6aC4R5iZh69NZfha3dQRZcfYR6WZ/Sri+QvN7J/h65LTZNujzGxu+Jp8amavmtmojoxPuhYlAkmk/3D3gcABQBnwvx1cfi/gY+CrwF7AfwF/M7MRAGa2DzAH+BUwFMgHnotSzl3AqsgFZnYQ8CTwM2Aw8P+Ap81svw6Mf0j4+nwL+LWZTevAsnfZR/j4TcTyT4HfA3dG2waYB4wC9gfeBuYmIDbpIpQIJOHcvRp4HhjdweVWufst7r7W3evdPRP4EJgYrnIesMLd/x7GcAvwZTP7YkMZZnYiMBZ4tEnxw4Et7v6KB14CqoDDO/IYwuN4C1gRxpEU7p7t7n8D/h3lubfd/WF3/9TddwL3AqPMbFiy4pPkUiKQhDOz/sBFwOIY6zxgZluaeSxr5X72B44i+FAFGAO80/C8u1cBxeFyzKwn8Efgh0DTsVbygVVmNt3MeobNQjuAVsXSWhY4KYxpaTPrNPe6bGlFk1KJma0zs0fDGlI8TgE2uHt5nNtLF9erswOQbi3DzGqBAcBG4OvNreju1wLXxrsjM0sDngIed/fV4eKB4X4jVQCDwukfA3nuXmBm45rEU2dmTwBPA32BGuCCMJl0lE0ECWgDcJO7L4i2krsPibPsrwCFwDDgfoLXp9n3IBozGx5u+7M4YpA9hBKBJNI57p4dfvOeAbxhZqPdfUNH7sTMegB/Jfiw/mHEU5UE7fuRBgOfmdmBBIlgIlGY2deA3wJTgCXhevPM7Ex3L+yg0Pdx99oOKmsX7l5JUKsBKDOzHwLrzWyQu3/WmjLMbF/gH8AD7v5MIuKUrkFNQ5Jw7l7n7nOAOuDkaOuY2Z+bXOES+VgRbZtwOwMeJujU/GbYpt1gBfDliHUHELTxrwCOJejEXmlmG4D7gGPNbEOYuMYDC909P+x/+BeQB3wt/lciPjFel0oz+0Uri2lo+mrV/7yZ7U2QBOa5+23xxC17DiUCSbiwHXwGsDdNrs5p4O7fi7i6peljTIzi/wR8ieAKpe1NnksHxprZN82sL/BrYFnYdPQKMILgA398+NxSYLy71wH/Aiab2fjwGCYAk2mmj8DMrjCztS2/Gm0X43UZ6O63NxPPcWY2ysx6hJ28fwBy3L0ifL5n+Jr0AnqYWd+weQ0zGwy8CuS6e4de1ipdkxKBJNKLZlYJbAVuA2a6e7Pf7tvKgt8EXEPwQb4h4lvypQDuvhH4ZrjvzcBxwMXhczvcfUPDg6DvYGdDs5W7v0FwldHzZvYZ8AJwu7v/o5lwDgZyO+rYOsBhQBbwGVBE0NH9rYjnvw1sJ0ikk8Ppv4TPnUvQv/CdJrWPQ5IVvCSX6cY0Iu1nZv8AfuLuUWs8Il2ZEoGISIpLWNNQ2D5ZGPHYamY/teDn/PPN7L3w796JikFERFqWlBpBeBVGKUEb7Q+AT939zvDHMHu7+88THoSIiESVrM7iqUCxu5cQXE/+eLj8caBDBvISEZH4JCsRXAw0/CBlf3dfH05vILj+W0REOknCm4bMrDfBwFZj3L3MzLZE/mTezDa7+279BGZ2NXA1QL9+/SYeccQR1NfX4+706tWLmpoa+vbtS1VVFYMHD2bLli0MGTJkt79bt25lwIABVFdX07t3b2prazEzevToQW1tLb1792b79u0MHDiQrVu3stdee0UtY+DAgWzbto0+ffqwc+dOevbsCUBdXR1paWns2LGD/v37U1lZGTWeiooKBg8eTGVlJf369aOmpoZevXrpmHRMOiYdU8KOqbCwcJO779vS53Qyhpg4E1ji7mXhfJmZHeDu683sAOCTaBu5+4PAgwCTJk3y/Pz8aKuJiEgzzKykNeslo2noW3zeLATBOOczw+mZaJxzEZFOldBEEI7tcjrBzUEa3AmcbmbvEYzbEu3GGCIikiQJbRoKh+wd1mRZOcFVRCIi0gVoGGoRadHOnTtZt24d1dXVnR2KRNG3b1+GDx9OWlpaXNsrEYhIi9atW8egQYMYMWIEwcjf0lW4O+Xl5axbt46RI0fGVYZGHxWRFlVXVzNs2DAlgS7IzBg2bFi7amtKBCLSKkoCXVd73xslAhHZI5gZl112WeN8bW0t++67L9/4xjfaVM6IESPYtGlTXOtUVlZyzTXXcPjhhzNx4kSmTJlCXl5em/bfFXX7PoJkfYnRaN6SUm45t4PLS29xlQEDBlBUVMT27dvp168f8+fP56CDDurYOFpw1VVXMXLkSN577z169OjBhx9+yMqVK5MaQyKoRiAie4yzzjqLl156CYBnnnmGb33r85uuffrpp5xzzjkcffTRHH/88SxbFtxVtLy8nDPOOIMxY8Zw1VVXETmszpNPPsmxxx7L+PHjueaaa6irq2t238XFxeTl5TF79mx69Ag+OkeOHMnZZ58NwD333MPYsWMZO3Ysv//97wFYu3YtX/ziF7niiis46qijuPTSS8nOzuakk07iyCOP5O233wbglltuYebMmUyePJlDDz2UOXPmcOONNzJu3DimTZvGzp07owfVQZQIRGSPcfHFF/Pss89SXV3NsmXLOO644xqfmzVrFhMmTGDZsmXcfvvtXH755QDceuutnHzyyaxYsYJzzz2Xjz76CIBVq1bx3HPPkZubS2FhIT179uSpp55qdt8rVqxg/PjxjWMIRSooKODRRx8lLy+PxYsX85e//IWlS5cC8P7773P99dezevVqVq9ezdNPP82iRYv43e9+x+23f37L6eLiYl577TXmzZvHZZddxqmnnsry5cvp169fY/JLlG7fNCQi3cfRRx/N2rVreeaZZzjrrLN2eW7RokW88MILAJx22mmUl5ezdetWFi5cyJw5weAGZ599NnvvHYxxuWDBAgoKCvjKV74CwPbt29lvv/3iimvRokWce+65DBgwAIDzzjuPN998k+nTpzNy5EjGjRsHwJgxY5g6dSpmxrhx41i7dm1jGWeeeSZpaWmMGzeOuro6pk2bBrDbeomgRCAie5Tp06dzww03kJOTQ3l5edzluDszZ87kjjvuaNX6Y8aM4Z133qGuri5qraA5ffr0aZzu0aNH43zD6KZN1+vRowdpaWmNVwI1XS8R1DQkInuUK6+8klmzZjV+y24wefLkxqadnJwc9tlnHwYPHswpp5zC008/DcArr7zC5s2bAZg6dSrPP/88n3wSDID86aefUlLS/GCdhx9+OJMmTWLWrFmN/Qxr167lpZdeYvLkyWRkZLBt2zaqqqpIT09n8uTJHX7siaJEICJ7lOHDh/PjH/94t+W33HILBQUFHH300dx00008/nhwI8RZs2axcOFCxowZw5w5czjkkEMAGD16NLNnz+aMM87g6KOP5vTTT2f9+vW7lRvpoYceoqysjCOOOIKxY8dyxRVXsN9++3HMMcdwxRVXcOyxx3Lcccdx1VVXMWHChA4/9l//+tfMmzevw8tNyj2L26s99yPQ5aMi7bdq1Sq+9KUvdXYYEkO098jMCtx9UkvbqkYgIpLilAhERFKcEoGISIpTIhARSXFKBCIiKU6JQEQkxSkRiMgeoWfPnowfP54vf/nLHHPMMfzzn/+Muf6WLVt44IEHWix3ypQptOby9HfffZezzjqLI488kmOOOYYLL7yQsrKyVsfflWmICRFps6pHjNvmBtO/nBH8bc/8gCtb/iFOv379KCwsBODVV1/l5ptv5o033mh2/YZEcO2117bqmGKprq7m7LPP5p577uE//uM/gODXyxs3bmT//fdvd/mdTYlARNrstrkdkwAa5m+/sm3737p1a+PgcZWVlcyYMYPNmzezc+dOZs+ezYwZM7jpppsoLi5m/PjxnH766dx9993cddddPPnkk/To0YMzzzyTO++8E4C///3vXHvttWzZsoWHH354t+Ehnn76aU444YTGJABBTQKCJPH973+f/Px8evXqxT333MOpp57KY489RkZGBlVVVbz33nvccMMN1NTU8Ne//pU+ffrw8ssvM3ToUKZMmcKECRN48803qaqq4oknnuCOO+5g+fLlXHTRRcyePbttL04cEpoIzGwI8BAwFnDgSmAN8BwwAlgLXOjumxMZh4js+bZv38748eOprq5m/fr1vPbaawD07duX9PR0Bg8ezKZNmzj++OOZPn06d955J0VFRY21iFdeeYW5c+eSl5dH//79+fTTTxvLrq2t5e233+bll1/m1ltvJTs7e5d9FxUVMXHixKhx3X///ZgZy5cvZ/Xq1Zxxxhm8++67jdstXbqU6upqjjjiCO666y6WLl3KddddxxNPPMFPf/pTAHr37k1+fj733XcfM2bMoKCggKFDh3L44Ydz3XXXMWzYsA5/PSMlukZwH5Dl7uebWW+gP/ALYIG732lmNwE3AT9PcBwi0oF+OaNjagKR8y2JbBp66623uPzyyykqKsLd+cUvfsHChQvp0aMHpaWlUdvus7Oz+c53vkP//v0BGDp0aONz5513HgATJ05s85DPixYt4kc/+hEAX/ziFzn00EMbE8Gpp57KoEGDGDRoEHvttVdjjWLcuHGNN86BYETVhuVjxozhgAMOAOCwww7j448/3nMTgZntBZwCXAHg7jVAjZnNAKaEqz0O5KBEICJtcMIJJ7Bp0yY2btzIyy+/zMaNGykoKCAtLY0RI0ZQXV3dpvIahoDu2bNn1CGfx4wZE7M/oqVyofVDUDfdJtFDUENiawQjgY3Ao2b2ZaAA+Amwv7s3DPG3Adjze1pEUkxn9xGsXr2auro6hg0bRkVFBfvttx9paWm8/vrrjUNJDxo0iM8++6xxm9NPP53//u//5tJLL21sGoqsFcRyySWXcMcdd/DSSy813ppy4cKFDB06tHH469NOO413332Xjz76iFGjRrFkyZK2HVQnSuTlo72AY4A/ufsEoIqgGaiRB0OfRr1cwMyuNrN8M8svLS2lpKSENWvWUFRURGlpKXl5eVRUVJCdnU19fT0ZGRkApKcHN8HOyMigvr4+gYe3q9zcXKqqqsjKygJovCNSw9/MzExqamoab6ZRUFAQ9zFlZ2dTUVFBXl4epaWlFBUVsWbNGkpKSigoKKC8vJycnBxqamrIzMyMGk9WVhZVVVXk5uZSVlZGYWEhxcXFFBcXU1hYSFlZmY5Jx9R4TNu2bcPd2bp1a0K+oVZXV1NdXc22bdvYuXMnlZWV1NXVUVFRAcDmzZvZvn0748aNY/z48Zx//vk8+uijbNu2jYsuuoi3336bsWPH8uijjzJq1Chqamro06cPJ554IqNHj+aGG27guOOOY/r06UyYMIHx48cze/Zs3J26ujpqa2uprKykpqYGd6e6upodO3ZQVVVFbW0ttbW1zJs3j3vvvZcjjzySUaNG8cADD5CWlsa1115LdXU148aN44ILLuChhx6irq6OnTt3Ultb23hMDftqOKYdO3YANL6eW7Zsob6+vnF/VVVV1NfXs2PHDrZv3860adN47733qK2tZevWrbh7470VGv42PfdaK2HDUJvZF4DF7j4inJ9MkAiOAKa4+3ozOwDIcfdRscrSMNQinUvDUHd9XXIYanffAHxsZg0f8lOBlcA8YGa4bCYwN1ExiIhIyxJ91dCPgKfCK4Y+AL5DkHz+ZmbfBUqACxMcg4iIxJDQRODuhUC0asnURO5XRERaT2MNiUir7Am3tU1V7X1vlAhEpEV9+/alvLxcyaALcnfKy8vp27dv3GVorCERadHw4cNZt24dGzdu7OxQJIq+ffsyfPjwuLdXIhCRFqWlpTFy5MjODkMSRE1DIiIpTolARCTFKRGIiKQ4JQIRkRSnRCAikuKUCEREUpwSgYhIilMiEBFJcUoEIiIpTolARCTFKRGIiKQ4JQIRkRSnRCAikuKUCEREUpwSgYhIilMiEBFJcUoEIiIpTolARCTFJfRWlWa2FvgMqANq3X2SmQ0FngNGAGuBC919cyLjEBGR5iWjRnCqu49390nh/E3AAnc/ElgQzouISCfpjKahGcDj4fTjwDmdEIOIiIQSnQgc+IeZFZjZ1eGy/d19fTi9Adg/wTGIiEgMiU4EJ7v7McCZwA/M7JTIJ93dCZLFbszsajPLN7P80tJSSkpKWLNmDUVFRZSWlpKXl0dFRQXZ2dnU19eTkZEBQHp6OgAZGRnU19cn9OAi5ebmUlVVRVZWFgBz5szZ5W9mZiY1NTXk5ORQXl5OQUFB3MeUnZ1NRUUFeXl5lJaWUlRUxJo1aygpKaGgoIDy8nJycnKoqakhMzMzajxZWVlUVVWRm5tLWVkZhYWFFBcXU1xcTGFhIWVlZTomHZOOaQ8/ptay4LM48czsFqAS+E9giruvN7MDgBx3HxVr20mTJnl+fn6c+41rszZL0ssoItJqZlYQ0T/brITVCMxsgJkNapgGzgCKgHnAzHC1mcDcRMUgIiItS+Tlo/sD6RZ8Je8FPO3uWWb2L+BvZvZdoAS4MIExiIhICxKWCNz9A+DLUZaXA1MTtV8REWkb/bJYRCTFKRGIiKQ4JQIRkRSnRCAikuKUCEREUpwSgYhIilMiEBFJcUoEIiIpTolARCTFKRGIiKQ4JQIRkRSnRCAikuISevP6rqDyYeO2cKDrX84I/iZmXjckEJE9U7dPBLfNTXQC+HxeRGRPpKYhEZEU1+1rBL+ckfiawG1z4fYrOz52EZFkUI1ARCTFdfsagfoIRERiU41ARCTFdfsagfoIRERi6/aJoKszS/w+XD9xEJEYun0iUB+BiEhsCe8jMLOeZrbUzDLD+ZFmlmdm75vZc2bWO9ExiIhI81qsEZjZCcBlwGTgAGA7UAS8BDzp7hUtFPETYBUwOJy/C7jX3Z81sz8D3wX+FF/4LVMfgYhIbDFrBGb2CnAV8CowjSARjAb+C+gLzDWz6TG2Hw6cDTwUzhtwGvB8uMrjwDntOwQREWmPlmoE33b3TU2WVQJLwsf/mNk+Mbb/PXAjMCicHwZscffacH4dcFDbQm4b9RGIiMQWs0bQkATMbICZ9QinjzKz6WaWFrlOU2b2DeATdy+IJzAzu9rM8s0sv7S0lJKSEtasWUNRURGlpaXk5eVRUVFBdnY29fX1ZGRkAJCeng5ARkYG9fX18ew6Lrm5uVRVVZGVlQXAnDlzdvmbmZlJTU0NOTk5lJeXU1BQQElJSdLiaxpPVlYWVVVV5ObmUlZWRmFhIcXFxRQXF1NYWEhZWVncxxTP+5SdnU1FRQV5eXmUlpZSVFTEmjVrKCkpoaCggPLycnJycqipqSEzM1PHpGPSMbXimFrLvBXXFppZAUEfwd5ALvAvoMbdL42xzR3At4FagmakwUA68HXgC+5eG/Y/3OLuX4+1/0mTJnl+fn7rjqiJqkeSMwz17XPju0ZTl4+KSKKYWYG7T2ppvdZeNWTuvg04D3jA3S8AxsTawN1vdvfh7j4CuBh4LUwcrwPnh6vNBOa2MgYREUmA1v6OwMJv75cSXOUD0DPOff4ceNbMZgNLgYfjLKdV1EcgIhJbaxPBT4CbgXR3X2FmhxF8s28Vd88BcsLpD4Bj2xamiIgkSqsSgbsvBBZGzH8A/DhRQXUk/Y5ARCS2ln5H8BczG9fMcwPM7Eoza7bDWEREur6WagT3A78Kk0ERsJHgCqAjCa4CegR4KqERtpP6CEREYouZCNy9ELjQzAYCk/h8iIlV7r4mCfGJiEiCtbaPoJKws3dPoz4CEZHYdIcyEZEUp/sRdOC8iMieqE01AjPrn6hARESkc7SqRmBmJxIMJT0QOMTMvgxc4+7XJjK4jqA+AhGR2FpbI7iXYLC4cgB3fwc4JVFBiYhI8rS6j8DdP7Zdh8qs6/hwOp76CEREYmttIvg4bB7y8D4EDbefFBGRPVxrE8H3gPsI7iZWCvwD+EGigupI6iMQEYmttT8o20QwBLWIiHQzrb1qaCTwI2BE5Dbu3uyN67sK9RGIiMTW2qahDIIbyLwIJO9GwCIiknCtTQTV7v6HhEaSIOojEBGJrbWJ4D4zm0XQSbyjYaG7L0lIVCIikjStTQTjgG8Dp/F505CH812a+ghERGJrbSK4ADjM3WsSGYyIiCRfaxNBETAE+CSBsSSE+ghERGJrbSIYAqw2s3+xax9Bl798VEREYmttIpiV0CgSSH0EIiKxtfaXxW+0tWAz6wssBPqE+3ne3WeFP057FhgGFADfVt+DiEjniZkIzGyRu59sZp8RXCXU+BTg7j44xuY7gNPcvTIcqG6Rmb0C/Ay4192fNbM/A98F/tS+w2ie+ghERGJr6X4EAwDcfZC7D454DGohCeCBynA2LXw0XHL6fLj8ceCc+MMXEZH2aikReAvPx2RmPc2skOBqo/lAMbDF3WvDVdYRjGgabdurzSzfzPJLS0spKSlhzZo1FBUVUVpaSl5eHhUVFWRnZ1NfX09GRgYA6enpAGRkZFBfX9/YR9BQM0jUfG5uLlVVVWRlZQEwZ86cXf5mZmZSU1NDTk4O5eXlFBQUUFJS0p6Xt02axpOVlUVVVRW5ubmUlZVRWFhIcXExxcXFFBYWUlZWFvcxxfM+ZWdnU1FRQV5eHqWlpRQVFbFmzRpKSkooKCigvLycnJwcampqyMzM1DHpmHRMrTim1jL35j/rzWwdcE9zz7t7s881KWcIkA78CnjM3Y8Ilx8MvOLuY2NtP2nSJM/Pz2/NrnbzixmWlM7iAVfGlzN3vddPYsR4i0WkGzOzAnef1NJ6LXUW9yS4T3G7Pq7cfYuZvQ6cAAwxs15hrWA4wf0NEkZ9BCIisbWUCNa7+3/HU7CZ7QvsDJNAP+B04C7gdeB8giuHZgJz4ylfREQ6RkuJoD01gQOAx82sJ0FfxN/cPdPMVgLPmtlsYCnB8NYJo98RiIjE1lIimBpvwe6+DJgQZfkHwLHxlivJpT4Mke4vZiJw90+TFUiiqI9ARCS2li4fFRGRbq61Yw3tsdRHICISm2oEIiIprtvXCNRHICISm2oEIiIprtvXCNRHICISm2oEIiIprtvXCNRHICISm2oEIiIprtvXCNRHICISm2oEIiIprtvXCNRHICISm2oEIilq5syZHHTQQfTp04d99tmHadOmsXTp0pjbPPjgg4wdO5Y+ffowdOhQzjjjjCRFK4nU7WsE6iMQia6kpISvfvWr7LXXXrz22mu8+uqrrFq1qtl7ad95553cfPPNDB48mIsuuoiePXvy1ltvJTlqSYRunwi6upunJ/6eyqAB/2V3OTk5jdNLlixh4sSJrFu3jp07d5KWlrbLulu3buU3v/kNvXv35u2332bUqFG7PP/uu+8yYcIEzIzly5dz0EEHMWHCBFauXMmzzz7LRRddlIxDkjh1+0TQ1fsIkhGfSHP++Mc/snLlShYsWADA9ddfv1sSAFi8eDHbtm3jwAMP5KqrrmLJkiWMGDGCW2+9lfPPP5+jjjqKu+++mx/84AdcffXVHHfccaxcuZJLLrlESWAP0O0TgYg07/nnn+eNN94AYPjw4Zx00klR19u0aRMA//73vznwwAM555xzePbZZ7n44ovJy8tj4sSJXHvttbz44otkZWWxYMEChg8fzv3335+0Y5H4dftE0NX7CJIRX3e+okm30myfnJwcqqurefXVVznvvPM4//zzef/99zn00EN3WW/fffdtnH755ZfZd9992bJlCy+//DIvvfQSEydOBODGG28kKysLd+fKK69kyJAhST0eiY+uGhJJQdu3b6eurg6Avn37Mm3aNAYOHEhtbS0ffPABmzZtYvXq1ZSWlgIwevRoevbsGbWsgQMHArBz506uv/56APr06cM999zDBx98kISjkfbq9jUC9RGI7C4vL49LLrmEU045hb333ps333yTrVu3su+++3LMMcdw7733cuuttzJjxgwyMjI46KCDuPTSS3niiSc466yzOOqoo8jKymLgwIGcd955AMyaNYulS5dy2WWXceKJJ3Lttdcyc+ZM3njjDXr06H7fObtTbbT7vTsi0qIDDzyQo446ivnz5/Pwww+zefNmLrjgAl577TX22muvqNs88MADXH311Xz44Ye8+OKLnHzyycyfP58RI0bwz3/+k9/+9rfsv//+3HfffXzve99j6tSpLFq0iLvvvjvJRydtZZ6glGNmBwNPAPsTXL/4oLvfZ2ZDgeeAEcBa4EJ33xyrrEmTJnl+fn5ccfxiRuIvz/zlDBhwZXyvYzLiu31u/O9xV//W09Xjk+5rTzj3zKzA3Se1tF4iawS1wPXuPho4HviBmY0GbgIWuPuRwIJwXkREOknC+gjcfT2wPpz+zMxWAQcBM4Ap4WqPAznAzxMVh/oIRERiS0ofgZmNACYAecD+YZIA2EDQdBRtm6vNLN/M8ktLSykpKWHNmjUUFRVRWlpKXl4eFRUVZGdnU19fT0ZGBgDp6ekAZGRkUF9fn+Aj+1xubi5VVVVkZWUBMGfOnF3+ZmZmUlNTQ05ODuXl5RQUFDT7U/5EaBpPVlYWVVVV5ObmUlZWRmFhIcXFxRQXF1NYWEhZWRm5ublJia2+vp7s7GwqKirIy8ujtLSUoqIi1qxZQ0lJCQUFBZSXl5OTk0NNTQ2ZmZm7HEuixXvuteeY2vo+xXPu6Zjaf0yJ1t5jaq2E9RE07sBsIPAGcJu7zzGzLe4+JOL5ze6+d6ytHQWRAAARUUlEQVQy1EfQvnn1EbSP+ggkmj3h3GttH0FCLx81szTgBeApd29IoWVmdoC7rzezA4BPEhmDSGdJxgcFKFFJ+yUsEZiZAQ8Dq9z9noin5gEzgTvDv3OjbN5h1EcgIhJbImsEJwHfBpabWWG47BcECeBvZvZdoAS4MIExiMgeSjWq5EnkVUOLgObeyqmJ2m9TGmuoe481JPHTB6000C+LRURSnMYa6qB59RGIyJ5KNQIRkRTX7WsE6iNQH4GIxKYagYhIiuv2NQL1EYiIxKYagYhIiuv2NQL1EaiPQERiU41ARCTFdfsagfoIRERiU41ARCTFdfsagfoI1EcgIrGpRiAikuK6fY1AfQQiIrGpRiAikuK6fY1AfQTqIxCR2FQjEBFJcd2+RqA+gvapfNiSEJ9uYSXSmVQjEBFJcd2+RqA+gvb1EXT1+ESk/VQjEBFJcd2+RqA+gvbp6vGJSPslrEZgZo+Y2SdmVhSxbKiZzTez98K/eydq/yIi0jqJrBE8BvwReCJi2U3AAne/08xuCud/nsAY1EeA+ghEJLaE1QjcfSHwaZPFM4DHw+nHgXMStX8REWkld0/YAxgBFEXMb4mYtsj5KNteDeQD+V/4whd87dq1vnr1al++fLmvW7fOFy9e7Fu2bPH58+d7XV2dp6enu7v7nDlz3N09PT3d6+rqvPJh/ObpwaPyYRI2v2jRIq+srPRXXnnF3d1feOGFXf6++OKLvmPHDn/99dd906ZNnp+f72vXrk1KfNHieeWVV7yystIXLVrkGzZs8KVLl/r777/v77//vi9dutQ3bNgQHFMS4qurq/P58+f7li1bfPHixb5u3Tpfvny5r1692teuXev5+fm+adMmf/31133Hjh3+4osvNh4LeMIf8Z57yYgNPO5zL1nxxXvuJSu+7njuNRwTkN+az2oLP3QTwsxGAJnuPjac3+LuQyKe3+zuLfYTTJo0yfPz8+OKoeqRxP8g6ra5cPvc+F7HZMQ34Mr43+OuHp9Z3Ju2Wrz/IsmIDRRfe3Xl+Nr78WxmBe4+qaX1kn3VUJmZHeDu683sAOCTRO9QfQTqIxCR2JL9O4J5wMxweiYwN8n7FxGRJhJWIzCzZ4ApwD5mtg6YBdwJ/M3MvguUABcmav8N9DuC9unq8YlI+yUsEbj7t5p5amqi9ikiIm3X7X9ZrD4C9RGIJILPOjcJe0lPwj401pCISMrr9jUC9RG0T1ePrzt9KxPpLN0+EUj3VnVIRuJ/59DxYYt0Kd0+EaiPoHv3EXT1+ET2BOojEBFJcd2+RqA+gvZRfCLdn2oEIiIprtvXCNRH0L3b4Lt6fBK/5FwRBroqLAUSgUhn0QeZ7Cm6fSJQH0H7KD6R7q/bJwKRzlJ1SAaQ+EQV7+8cVGORBt0+EaiPoHu3wXfl+JJRE21PfCINdNWQiEiK6/Y1AvURtI/ia19siYhHfRjS0bp9IhCR6Lp6H4YkT7dPBOoj6L5t8F09vq7eR9DV45PkUR+BiEiK6/Y1AvURtI/ia19siYgnVeJT01XydPtEICKSCMlIVMlKUt0+EaiPoPu2wXf1+Lp6G7zi6/rxJat/RX0EIiIprlNqBGY2DbgP6Ak85O53Jmpf6iNoH8XXvtgSEY/iU3wdLek1AjPrCdwPnAmMBr5lZqOTHYeIiAQ6o0ZwLPC+u38AYGbPAjOAlYnYmfoIum8bfFePT23ciq+988nqIzB3T86eGnZodj4wzd2vCue/DRzn7j9sst7VwNXh7ChgTRLD3AfYlMT9tVVXjq8rxwaKr70UX/skO75D3X3fllbqslcNufuDwIOdsW8zy3f3SZ2x79boyvF15dhA8bWX4mufrhpfZ1w1VAocHDE/PFwmIiKdoDMSwb+AI81spJn1Bi4G5nVCHCIiQic0Dbl7rZn9EHiV4PLRR9x9RbLjaEGnNEm1QVeOryvHBoqvvRRf+3TJ+JLeWSwiIl2LflksIpLilAhERFJct00EZvaImX1iZkWtWPcxM/vQzArDx/hw+RfN7C0z22FmN0Ssf7CZvW5mK81shZn9JI742lSGmT1lZmvMrCg8trRw+RQzq4iI/dcR2wwxs+fNbLWZrTKzE9oYY08zW2pmmS2sd5uZfWxmlU2W/yw8vmVmtsDMDo147rfhca8ysz+YmbUltigxXBeWV2Rmz5hZ3xjr9jazB83s3fC1+WaT579pZm5mcV/m19z5Z2Y/Cve5wsx+20IZM8LXrtDM8s3s5HD5+PC8XBE+f1EbY+trZm+b2TthGbeGy6OeYzHKOcXMlphZbfj7oMjnDjGzf4Tv70ozG9GWGJuU1ex5bGbXh+/VPi2UcUj4/7Y0fM3Oakc8u723ZnZ3GN8yM0s3syHh8jQze9zMloex39zKfQw2s3Vm9sd442wTd++WD+AU4BigqBXrPgacH2X5fsBXgNuAGyKWHwAcE04PAt4FRrcxvjaVAZwFWPh4Bvh+uHwKkNnMNo8DV4XTvYEhbYzxZ8DTzZUfsd7x4fFUNll+KtA/nP4+8Fw4fSKQS3CxQE/gLWBKO97rg4APgX7h/N+AK2KsfyswO5zuAewT8dwgYCGwGJjUkedf+HpkA30azq8WyhjI5/14RwOrw+mjgCPD6QOB9W15b8NzaGA4nQbkhe9h1HMsRjkjwrieaPr/A+QAp0ccR/92vJZRz2OCy9BfBUoi38Nmyngw4n9mNLC2g9/bM4Be4fRdwF3h9CXAs+F0f2AtMKIV+7gv/N/7Y7xxtuXRbWsE7r4Q+LRh3sx6mdm/zGxKOH+Hmd3WQhmfuPu/gJ1Nlq939yXh9GfAKoIPo7bEF7WM5mJ095c9BLxN8PuLZpnZXgQn7MPh9jXuvqW18ZnZcOBs4KGG8sJvi6PC+WfM7D/Dshe7+/oox/i6u28LZxdHxOxAX4J/6j4EH0ZlrY2tGb2AfmbWi+AfbnNz8QJXAneEMda7e+QvPX9D8I9c3Z5gmp5/oe8Dd7r7jnCdT8LYrjOzR8LpceE38v7uXhm+3xAMTe/hdu+6+3vh9L+BT4AWfz0aEZu7e0PtLS18eHPnmJndZ2FN08y+bmYLzayHu69192VAfWT5Fowd1svd54f7q4w4D9qkhfP4XuBGwtclVqzhOoPD1fYC/h1PPGEMu7237v4Pd68NZ5ue6wPC87IfUANsNbOvhLWHvmY2IKyZjQ3jngjsD/wj3hjbLBnZprMeBN9YIrP2GIIP3K8BS4He4fLHCIawWEZwcvVpUs4tRNQIouzjI2BwO+P8iOBEjRpjxLppwBJgcjg/BSgH3gFeAcaEy8cT/DM/FpbzEDCgDTE9D0wkosYBnE7w7f1iICvKNpUxyvsj8F8R878DtgAVwG0d8F7/BKgENgJPNRcvMAT4GLgnfB3/DuwfPncM8EI4nUM7agTNnH+FBLWRPOAN4Cvh8h4EtZBzgXzgpIhtzgVWE3zwnBBlH8eG50uPNsbWM4ynkvDba4xzrD+wgqBGswY4vMn6jxFRIwDOATKBOeG5dzfQM87XMOp5TDA+2X3hOmsJawTNxUpQY10OrAM2AxM78r1t8tyLwGURr+Wz4XlZBVwdsd7s8P/gfuDmiHMhhyCRXEGSagQJ30FnPqK9WcAvCL7tTYhYdgBBdbgPQTX01022uYUoiYCgylsAnNeOGHcrI1qMEc/9Bfh9xPxgPq/mnwW8F05PAmoJxnGCoKr5m1bG9A3ggXB6ChFNQwRV7HJgeJTtoiYC4DKCb0kNTSJHAC+Fxz6Q4MN6cjtew72B1wi+FacBGRH/iLvESzDWixN+cBE0f/014h9wRLg8h45PBEXA/4bn2rEEzVkNTT+HEXwo/08zZZ0CZDdZdgDBh93x7YhxCPA6MLa5cyxcdmJ4Pv0oShmPsWsiOJ8gwR9GUFN7AfhunPFFO4/vJkime4XL1rJr895usYbv8/Xh9AkEg1y2KXnGem8jlv8SSI94X08CngrPy/3C9+uw8LneBF/g8ggTJfBD4MZw+grUNJQw4wi+ie7XsMCDZhr3oMr+KME/aUxhR9oLBN8+58QTSIwydosxXH8WwYfdzyJi3+phNd/dXwbSwo6zdcA6d88LV32e4Btva5wETDeztQTfZk4zsyfDKvaXgG0EH76tOcavEfxzTA9fXwi+5S72oMmgkqAm06aO7Ca+Bnzo7hvdfSfBN9ETm4m3PJxveL3/TvC6DALGAjnhcR8PzGtPh3EU64A54bn2NkGTSkMn55EEieDAaBt60BxxWEOnqJkNJkimv3T3xfEG5EEzy+vAtLDc3c6x0DiC1y5qfE2sAwrd/QMPmksyaP25F62saOfxSOCd8L0aDiwxsy/EiPW7BH1HuPtbBE2TMTuY28rMriD4EnWph5/kBH0EWe6+04OmwFyC5AYwjOCL0KAwHgj+D34YHtfvgMvNLGH3a2mQUonAzM4DhhJ8u/rfiJ79A8K/RlCtjXmlUbjew8Aqd78nzliilhEjxquArwPfcvf6iPW/EJaFmR1L8J6Wu/sG4OOGNnJgKq0c6tvdb3b34e4+gqBZ5TV3vwy4jqAZ4hLg0VZcVTIB+D+CJPBJxFMfAV8N+23SgK+G5cbrI+B4M+sfvhZTw/J2izf8B32RoKZDuO5Kd69w933cfUR43IvDuPPbEVdTGQRNFpjZUQTfCDeF7eB/IHjPhzVcgWNmR0S8t8cQ1FjLLRiaJR14wt2fb2sQZrZvxHnVj6AJbXWMc+xQ4HpgAnCmmR3Xwi7+BQwxs4Z+i9OIc5j5Zs7jJe6+X8R7tY7gwosNMWL9KNwWM/sSwQfvxnhiisaCm23dSHDORPaHfERw/JjZAIIvGKvD5/4P+BVBjeGu8HgvdfdDwuO6geA9vqmj4mxWMqodnfEguOphPUFH7zrg5wRX5hwcPv9j4PFw+jWC9sMi4Ek+b2r5QrjtVoJv6OsImmJOJmheWEbQzloInNXG+KKVcXmMGGuB4oh1f+2fVyVXEFQxFwMnRuxjPEGb8zKCD6G943gdpxC0944i+FAdFC6/B7g1nP5t+NrUh39vCZdnE3QCN8Q8L1zek+CfYBXBB8Q9HfB+30rwD1ZE0NQTK95DCdrklwELgEOilJdD+64aanr+fZfgg//JMMYlwGnhuo8APw6nDwbeJ6gN/jx8bwsJms9ODte5LCy3MOIxvg2xHU3Q3r4sjKXhXNrtHCNoxsom+ICDoN9oOcEH6VfCY6si+Aa+ImIfp4flLydoOurdjtcy5nlM2DTUQqyjCb6NvxMe2xkd/N6+T9D31PDa/TlcdyBBrXNFeK7/v3D55XzeH9WToHnotCb7uYIkNQ1piAkRkRSXUk1DIiKyOyUCEZEUp0QgIpLilAhERFKcEoGISIpTIhARSXFKBJLyzOwaM9tgwXDPH4S/EI21/vfM7E8R87PN7K/tLVeks+h3BJLywjHfi9z9z+EveOe7+7AY6/cnGDNmHMEPA39D8EO+7e0pV6SzqEYgEo71H06vI/ilZ7M8GELgGYL7VPyBYMC17VFWbVO5Ip2lV2cHINIFjANWheP6/JhgSI2WPEIwhMUMdy/uwHJFkk6JQFKamR1MMB7MqwRjx7wN/KDJOua7t6H+mmDQsqj/Q60pV6SrUCKQVDcOWODu0yIXhkMapxMMcvYEwSBjDc9dTzCQ2YUEg91FG4a8uXJ7Eoyn70CJu/+h4w5FJD5KBJLqjiYYkbKp8cAzTT+ozew04DsEdwv7zIKbjI9398JWlvt9YK67v9EBsYt0CHUWS6obRzC8cVPjgfmRC8zsEIJbJV7gwX2mIbhj1k/bUO5EguGQRboMXT4qEoWZPQz8p0fcoKWDyp0BTCe4b+7t7t70BvciSadEICKS4tQ0JCKS4pQIRERSnBKBiEiKUyIQEUlxSgQiIilOiUBEJMUpEYiIpDglAhGRFKdEICKS4v4/k7vbhC6J6WEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107ba83c8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107229470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1044c2c18>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Weak Scaling AlexNet (Overlap)=========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107a82438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x103c313c8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10784eb00>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10715d630>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print(\"======== Weak Scaling AlexNet (comm only) =========\")\n",
    "\n",
    "DNNPlot(512, 128, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(2048, 512, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(8192, 2048, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(32768, 8192, \"AlexNet\", commOnly=1)\n",
    "\n",
    "\n",
    "print(\"======== Weak Scaling AlexNet (comp+comm) =========\")\n",
    "\n",
    "DNNPlot(512, 128, \"AlexNet\")\n",
    "DNNPlot(2048, 512, \"AlexNet\")\n",
    "DNNPlot(8192, 2048, \"AlexNet\")\n",
    "DNNPlot(32768, 8192, \"AlexNet\")\n",
    "\n",
    "print(\"======== Weak Scaling AlexNet (Overlap)=========\")\n",
    "\n",
    "DNNPlot(512, 128, \"AlexNet\", plotType=\"overlap\")\n",
    "DNNPlot(2048, 512, \"AlexNet\", plotType=\"overlap\")\n",
    "DNNPlot(8192, 2048, \"AlexNet\", plotType=\"overlap\")\n",
    "DNNPlot(32768, 8192, \"AlexNet\", plotType=\"overlap\")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10712fd68>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10712f6d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107155f60>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEaCAYAAAAcz1CnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3Xt8FNX5+PHPA0aQmyBgjKAEL6Bcw1UBqYiAFCm3+vWG1Xop7Zfaeqv3VmqrVqtfFVutP60WvBRtNYk0apQAEY0aSSRCuIQSJUjAABECBGKAPL8/ZhKXsNlsspnNsvu8X6997e7MmTnPzM7OmXPO7FlRVYwxxsSuFs0dgDHGmOZlBYExxsQ4KwiMMSbGWUFgjDExzgoCY4yJcVYQGGNMjLOCwBhjYpwVBMYTIrJRRPaLyF4R2Skib4vIKR7kkykiFW4+e0WkwGdegogsFJEtIqIiklhr2cdE5L8iskdE1onI1R7FtUNEkkUkoanWXyuvM928Xqk1/UoRKRKRchFJFZETfOadLSJLRKRMRDaIyPRay7YRkWfc2MtEZJkXsZvIYAWB8dKPVLUdkACUAH/xKJ8bVbWd++jtM70KSAd+XMdy5cCPgOOBa4C5IjKyqeMCegEdgSeacN2+ngaW+04Qkb7A/wN+AsQD+4Bn3HnHAG8BacAJwCzgFRHp5bOK59x5Z7vPt3gUu4kAVhAYz6lqBfAG0CfM+Zao6jPUOkn6zJ+jqutUtUpVs4EPgREexPEt8CbQr6nXLSKXA7uAxbVmzQT+o6rLVHUv8Dtghoi0B84CTgaeUNVDqroEyMIpNBCRs4ApwCxV3e6myW3q2E3ksILAeE5E2gCXAZ8GSPOMiOyq47Gyniz+5DZhZInImEbGeBwwDFjdmOXrWXcXnFrJijrmN2rbRaQD8AfgVj+z+wJfVL9R1UKgEqd24nd1fF9QDQeKgPvd/bpKROqqVZkoYAWB8VKqiOwCyoDxwKN1JVTV2arasY7HgAB53AmcBnTDac74j4ic3ohYn8U5cb7XiGXr8pS7/V8AW/F/wg5l2/8IvKCqm/3Ma4ez332VAe2BAmAbcLuIxInIBOB8oI2brjtOoVCGU3O4EZgvImcHs9Hm6GMFgfHSNFXtCLTGOZl8ICInNWUGqpqtqntU9TtVnY/TxDGpIesQkUdxTnyXatOOwvhr92TeTVVnqur2plqxiCQB46i732Ev0KHWtA7AHlU9AEwDLga+AW4D/gVUFyj7gQPAA6paqaofAEuBCU0Vv4ksVhAYz7ltzMnAIeA8f2lE5FmfO39qPxrSXKM4zRxBEZH7gR8CE1R1dwPyaTKN3PYxQCKwSUS+AX4D/FhEPnfnrwYG+uRxGtAKWA+gqitV9XxV7ayqF+HUqj5zk/trjrJhiqOZqtrDHk3+ADYC49zXAkwFDgJ9mzCPjsBFODWOY3A6SMuBXj5pWgNtcU5kvYHWPvPuBv4LnBRkfgqMCTJtJnCDh/u3DXCSz+MxnA75ru78vsBuYLS7/a8Ar/ksP8DdN21wCpGvgFbuvDhgA04H8zHAKGAPcFZzH1f28OZxTOhFiTF1+o+IHMI5gRYB16hqU3bGxgEP4NwFcwhYh9Mctd4nzX6f1+vc5+oaw0M4HagbRGoqEQ+p6kO1M3J/A7EHWNVk0YdAVffh3BIKgIjsBSrUbX5S1dUi8gvgVaAzkAFc67OKnwA34OzDD4Hxqvqdu+wBEZkK/B24C+ezu1pV12Gikqhajc+Y+ojIVTi1mbubOxZjmpoVBMYYE+Oss9gYY2KcFQTGGBPjrCAwxpgYZwWBMcbEuKPi9tEuXbpoYmJic4dhjDFHldzc3B2q2rW+dEdFQZCYmEhOTk5zh2GMMUcVESkKJp01DRljTIyzgsAYY2KcFQTGGBPjjoo+AmOi1YEDB9i8eTMVFRXNHYo5irVu3Zru3bsTFxfXqOWtIDCmGW3evJn27duTmJiIz8B3xgRNVSktLWXz5s307NmzUeuwpiFjmlFFRQWdO3e2QsA0mojQuXPnkGqVVhAY08ysEDChCvUYsoLAmBgnIlx11VU17w8ePEjXrl2ZPHlyg9aTmJjIjh07GpTmF7/4BVlZWfz0pz+lZ8+eDBw4kF69enH11VezebO/v2JuOlu2bOGSSy5p0DIHDhzgrrvu4swzz2Tw4MGMGDGCd99916MIwyfq+wjCdbFlo3mbJvH76U28vpR6k7Rt25b8/Hz279/Pcccdx6JFi+jWrVvTxlGHTz/9lKeffprnn3+eRx99lEsuuQRV5cknn2Ts2LHk5+dz7LHHepL3ySefzBtvvNGgZX73u9+xdetW8vPzadWqFSUlJXzwwQeexBdOViMwxjBp0iTefvttABYsWMAVV1xRM+/bb79l2rRpDBgwgHPPPZeVK52/NC4tLWXChAn07duXG264Ad//NnnllVcYPnw4SUlJ/PznP+fQoUNH5Ll27Vp69epFy5YtD5suItxyyy2cdNJJNVfbCxYsoH///vTr148777yzJm27du24/fbb6du3L+PGjeOzzz5jzJgxnHbaaSxcuBCAjRs3Mnr0aAYPHszgwYP5+OOPa6b369cPgHnz5jFjxgwmTpzImWeeyR133HFEvPv27eP555/nL3/5C61atQIgPj6eSy+9NOQY582bx7Rp0xg/fjyJiYn89a9/5fHHH2fQoEGce+65fPvtt/V/iCGwgsAYw+WXX85rr71GRUUFK1eu5JxzzqmZN2fOHAYNGsTKlSt56KGHuPrqqwG4//77Oe+881i9ejXTp09n06ZNgHOCf/3118nKyiIvL4+WLVvy6quvHpHnu+++y8SJE+uMafDgwaxbt44tW7Zw5513smTJEvLy8li+fDmpqakAlJeXM3bsWFavXk379u357W9/y6JFi0hJSeG+++4D4MQTT2TRokV8/vnnvP766/z617/2m19eXh6vv/46q1at4vXXX+frr78+bP6GDRs49dRT6dChwxHLhhojQH5+PsnJySxfvpx7772XNm3asGLFCkaMGMFLL71U535qClHfNGSMqd+AAQPYuHEjCxYsYNKkSYfN++ijj3jzzTcBGDt2LKWlpezevZtly5aRnJwMwMUXX0ynTp0AWLx4Mbm5uQwbNgyA/fv3c+KJJx6R53vvvcc//vGPOmOqrmEsX76cMWPG0LWrM3bazJkzWbZsGdOmTePYY4+tKUz69+9Pq1atiIuLo3///mzcuBFw2vVvvPHGmkJp/fr1fvO78MILOf744wHo06cPRUVFnHLKKfXvvCaIEeCCCy6gffv2tG/fnuOPP54f/ehHNctU18K8YgWBMQaAKVOm8Jvf/IbMzExKS0sbvR5V5ZprruFPf/pTnWn27dvHrl27OPnkk+tMs2LFCi688EIC/Z1uXFxczR0zLVq0qGmyadGiBQcPHgTgiSeeID4+ni+++IKqqipat27td13VywK0bNmyZvlqZ5xxBps2bWL37t1+awWhxFg7/0DpvGBNQ8YYAK677jrmzJlD//79D5s+evTomqadzMxMunTpQocOHfjBD37AP//5T8Bp5tm5cyfgXFm/8cYbbNu2DXD6GIqKDh8Ec+nSpVxwwQV+41BVnnrqKbZu3crEiRMZPnw4H3zwATt27ODQoUMsWLCA888/P+jtKisrIyEhgRYtWvDyyy/77a8IRps2bbj++uu56aabqKysBGD79u38+9//DjnG5mYFgTEGgO7du/ttP//9739Pbm4uAwYM4K677mL+/PmA03ewbNky+vbtS3JyMqeeeirgNKs88MADTJgwgQEDBjB+/Hi2bt162Dr99Q/cfvvtNbePLl++nKVLl3LssceSkJDAww8/zAUXXMDAgQMZMmQIU6dODXq7Zs+ezfz58xk4cCDr1q2jbdu2Dd01NR544AG6du1Knz596NevH5MnT6ZDhw4hxxisZ599lmeffbbJ1yuBql2RYujQodrY/yOw20dNJFu7di1nn312c4cRdoMHDyY7O7vRY+OYI/k7lkQkV1WH1res9REYY8Lu888/b+4QjA9rGjLGmBhnBYExxsQ4KwiMMSbGeVYQiEhrEflMRL4QkdUicr87fZ6IfCUiee4jyasYjDHG1M/LzuLvgLGquldE4oCPRKR6mL7bVbVhoz0ZY4zxhGc1AnXsdd/GuQ+7ydKYCNOyZUuSkpIYOHDgYYOy1WXXrl0888wz9a53zJgxBHPb9/r165k0aVLN0M6XXnopJSUlQcdvQufp7aMi0hLIBc4AnlbVbBH5X+BBEbkPWAzcparfeRmHMUeLe6YK97q/Q3rwLec5lPcPvVX/tddxxx1HXl4e4Iz/c/fddwccWrm6IJg9e3ZQ2xRIRUUFF198MY8//njN2DqZmZls376d+Pj4kNdvguNpZ7GqHlLVJKA7MFxE+gF3A2cBw4ATgDv9LSsis0QkR0RyiouLKSoqoqCggPz8fIqLi8nOzqasrIyMjAyqqqpqRvpLSXHGX09NTaWqqsrLzTtMVlYW5eXlpKenA9QMxlX9nJaWRmVlZc04Lrm5uY3epoyMDMrKysjOzqa4uJj8/HwKCgooKioiNzeX0tJSMjMzqaysJC0tzW886enplJeXk5WVRUlJCXl5eRQWFlJYWEheXh4lJSW2TWHYpoqKCqqqqti1axfgnMQffMt53Ds19PfgnLirqqrYs2cPBw8epLy8nO+++46Kigr2798PwN69ezl48CDffPMNnTp1YufOnezdu5fzzz+fwYMH06dPH1JTU9m9ezd33nknhYWFDBw4kFtuuYWKigoefPBB+vbty4ABA7j11lupqqri4MGD/Pvf/2bIkCH06tWLd955B3CGfDh06BB79+7l5ZdfZtiwYYwfP56Kigr27dvHqFGjSExMpLy8nJkzZ9K/f38GDBjA0qVL2blzJ/PmzePiiy9m3Lhx9OjRg7lz5/Lwww+TlJTE8OHDKS4uprKyktGjR3PTTTcxaNAgzj77bBYvXsyMGTM4/fTT+e1vf8vOnTtRVXbv3s3BgwfZu3cvlZWV7N+/n4qKCr777jvKy8s5ePAge/bsOexzqh5Oo/rZd5sOHDjAvn37qKioqNmmAwcOsHfvXg4dOkRZWZnfddT3OVVWVtZ8Trt370ZVj1hH7WMvaKoalgdwH/CbWtPGAGn1LTtkyBBtLOc3v94/jGmMNWvWHPZ+7wvo3VOcx94XCPl9MFq0aKEDBw7U3r17a4cOHTQnJ0dVVQ8cOKBlZWWqqrp9+3Y9/fTTtaqqSr/66ivt27dvzfLvvPOOjhgxQsvLy1VVtbS0VFVVzz//fL311ltVVfXtt9/WCy+88Ii8b7nlFn3yySf9xvXYY4/ptddeq6qqa9eu1VNOOUX379+v//jHP/T000/X3bt367Zt27RDhw76t7/9TVVVb775Zn3iiSdq8r/jjjtUVfXJJ5/UhIQE3bJli1ZUVGi3bt10x44dQe2fo0XtY0lVFcjRIM7PnjUNiUhX4ICq7hKR44DxwCMikqCqW8UZjm8akO9VDMYcbXyv5Jukaei6+vP0bRr65JNPuPrqq8nPz0dVueeee1i2bBktWrSguLjYb9t9RkYG1157LW3atAHghBNOqJk3Y8YMAIYMGXLYkMvB+Oijj/jVr34FwFlnnUWPHj1qhpAOdsjmKVOm1Ezv27cvCQkJAJx22ml8/fXXdO7cuUExRSsv+wgSgPluP0EL4F+qmiYiS9xCQoA84BcexmCMaYARI0awY8cOtm/fzjvvvMP27dvJzc0lLi6OxMREKioqGrS+6qGU/Q3rDNC3b99G/dVjsEM2+06vvYzXQzsfTTwrCFR1JTDIz/SxXuVpzNGuuo2/+jWE/r4h1q1bx6FDh+jcuTNlZWWceOKJxMXFsXTp0pqhpNu3b8+ePXtqlhk/fjx/+MMfmDlzJm3atOHbb789rFYQyJVXXsmf/vQn3n77bS6++GIAli1bxgknnFAz/PXYsWNZv349mzZtonfv3jZOkQfsl8XGxLj9+/eTlJREUlISl112GfPnz6dly5bMnDmTnJwc+vfvz0svvcRZZ50FQOfOnRk1ahT9+vXj9ttvZ+LEiUyZMoWhQ4eSlJTEY489FnTexx13HGlpafzlL3/hzDPPpE+fPjzzzDN07dqV2bNnU1VVRf/+/bnsssuYN2/eYVf1TWXSpEls2bKlydd7NLFhqJvIUbAbTQSK1WGoTdMLZRhqqxEYY0yMs4LAGGNinBUExhgT46wgMKaZHQ39dCayhXoMWUFgTDNq3bo1paWlVhiYRlNVSktLad26daPXYf9ZbEwz6t69O5s3b2b79u3NHYo5irVu3Zru3bs3enkrCIxpRnFxcfTs2bO5wzAxzpqGjDEmxllBYIwxMc4KAmOMiXFWEBhjTIyzgsAYY2KcFQTGGBPjrCAwxpgYZwWBMcbEOCsIjDEmxllBYIwxMc6zgkBEWovIZyLyhYisFpH73ek9RSRbRDaIyOsicqxXMRhjjKmflzWC74CxqjoQSAImisi5wCPAE6p6BrATuN7DGIwxxtTDs4JAHXvdt3HuQ4GxwBvu9PnANK9iMMYYUz9P+whEpKWI5AHbgEVAIbBLVQ+6STYD3epYdpaI5IhITnFxMUVFRRQUFJCfn09xcTHZ2dmUlZWRkZFBVVUVqampAKSkpACQmppKVVWVl5t3mKysLMrLy0lPTwcgOTn5sOe0tDQqKyvJzMyktLSU3NzcRm9TRkYGZWVlZGdnU1xcTH5+PgUFBRQVFZGbm0tpaSmZmZlUVlaSlpbmN5709HTKy8vJysqipKSEvLw8CgsLKSwsJC8vj5KSEtsm2ybbpqN8m4Il4fhDDBHpCKQAvwPmuc1CiMgpwLuq2i/Q8kOHDtWcnJxG5t2oxRrM/lfEGBNpRCRXVYfWly4sdw2p6i5gKTAC6Cgi1f+D0B0oDkcMxhhj/PPsj2lEpCtwQFV3ichxwHicjuKlwCXAa8A1wFtexQCgc6Z7uXofKWHKxxhjmpaX/1CWAMwXkZY4NY9/qWqaiKwBXhORB4AVwAsexmCMMaYenhUEqroSGORn+pfAcK/yNcYY0zBR/5/F5aem8qDb+HTvVOfZi/cPNX3oxhgTFlFfEDz4lrcFgO97Y4w5GtlYQ8YYE+OivkZw71TvawIPvgUPXdf0sRtjTDhYjcAYY2Jc1NcIrI/AGGMCsxqBMcbEuKivEVgfgTHGBGY1AmOMiXFRXyOwPgJjjAnMagTGGBPjor5GYH0ExhgTmNUIjDEmxkV9jcD6CIwxJjCrERhjTIyL+hqB9REYY0xgViMwxpgYF/U1AusjMMaYwDyrEYjIKSKyVETWiMhqEbnJnf57ESkWkTz3McmrGIwxxtTPyxrBQeA2Vf1cRNoDuSKyyJ33hKo+5mHeNSK9j0Ckccs1lGp48jHGHH28/PP6rcBW9/UeEVkLdPMqP2OMMY0Tls5iEUkEBgHZ7qQbRWSliLwoIp3qWGaWiOSISE5xcTFFRUUUFBSQn59PcXEx2dnZlJWVkZGRQVVVFampqQCkpKQAkJqaSlVVVU0fQXXNwKv3WVlZlJeXk56eDkBycvJhz2lpaVRWVpKZmUlpaSm5ubkUFRV5tcuPUDue9PR0ysvLycrKoqSkhLy8PAoLCyksLCQvL4+SkpJGb1NjPqeMjAzKysrIzs6muLiY/Px8CgoKKCoqIjc3l9LSUjIzM6msrCQtLc22ybbJtimIbQqWqMdtBiLSDvgAeFBVk0UkHtgBKPBHIEFVAzasDB06VHNychqV/z1TJSydxW2va9x+tKYhY4xXRCRXVYfWl87Tu4ZEJA54E3hVVZMBVLXEZ/7zQJqXMUR6H4ExxjQ3L+8aEuAFYK2qPu4zPcEn2XQg36sYjDHG1M/LGsEo4CfAKhHJc6fdA1whIkk4TUMbgZ97GIP9jsAYY+rh5V1DHwH+WsDf8SpPY4wxDRf1vyy2PgJjjAnMxhoyxpgYF/U1AusjMMaYwKxGYIwxMa7eGoGIjACuAkYDCcB+nFs+3wZeUdXgf77WDKyPwBhjAgtYIxCRd4EbgPeAiTgFQR/gt0Br4C0RmeJ1kMYYY7xTX43gJ6q6o9a0vcDn7uP/RKSLJ5E1EesjMMaYwALWCKoLARFpKyIt3Ne9RGSKO3wEfgoKY4wxR5Fg7xpaBox2Rwp9H1gOXAbM9CqwpmJ9BMYYE1iwdw2Jqu4DZgDPqOr/AH29C8sYY0y4BFsjEPfuoZnA9e60lt6E1LSsj8AYYwILtkZwE3A3kKKqq0XkNGCpd2EZY4wJl6BqBKq6DKefoPr9l8CvvQqqKVkfgTHGBFbf7wieF5H+dcxrKyLXiUjEdxgbY4ypW301gqeB37mFQT6wHeeHZGcCHYAXgVc9jTBE1kdgjDGBBSwIVDUPuNT93+GhfD/ExFpVLQhDfMYYYzwWbB/BXiDT21C8YX0ExhgTmI0+aowxMc6z/yMQkVOAl4B4nP8nfk5V54rICcDrQCLOfxZfqqo7vYrD+giMMSawBtUIRKRNA5IfBG5T1T7AucAvRaQPcBewWFXPBBa7740xxjSToGoEIjIS+DvQDjhVRAYCP1fV2XUto6pbga3u6z0ishboBkwFxrjJ5uP0PdzZyPjrZX0ExhgTWLA1gieAi4BSAFX9AvhBsJmISCIwCMgG4t1CAuAbnKYjY4wxzSTopiFV/brWpEPBLOfeevomcLOq7q61TsXpP/C33CwRyRGRnOLiYoqKiigoKCA/P5/i4mKys7MpKysjIyODqqoqUlNTAUhJSQEgNTWVqqqqmj6C6pqBV++zsrIoLy8nPT0dgOTk5MOe09LSqKysJDMzk9LSUnJzcykqKgpq3zeF2vGkp6dTXl5OVlYWJSUl5OXlUVhYSGFhIXl5eZSUlDR6mxrzOWVkZFBWVkZ2djbFxcXk5+dTUFBAUVERubm5lJaWkpmZSWVlJWlpabZNtk22TUFsU7DEORfXk0jkDeBx4K/AOThjDw1V1cvrWS4OSAPeU9XH3WkFwBhV3SoiCUCmqvYOtJ6hQ4dqTk5OMNtzhHumSlg6i9teV/9+9EekUYs1WBAfszEmyohIrqoOrS9dsHcN/QKYi9PGX4zznwS/rCcAAV7A+fHZ4z6zFgLXAA+7z28FGUOjWB+BMcYEFuwPynbQ8D+hGQX8BFglInnutHtwCoB/icj1QBFwaQPXa8IoHDUWq60Y07yCvWuoJ/ArnHv/a5ZR1Tr/uF5VPwLqOo1cGHyIobHfERhjTGDBNg2l4jTz/Aeo8i4cY4w5OkRT/16wBUGFqj7laSQeifQ+Ap0zvXELNlhKmPIxxhxtgr19dK6IzBGRESIyuPrhaWTGGE/dcMMNnH322bRr147OnTszadIk8vPzAy4zZswYROSwR79+/cIUsfFKsDWC/jgdv2P5vmlI3fcRzfoIjPHvhRde4Nxzz+W8884jIyODd999l5UrV7JhwwZat24dcNmbbrqp5nVCQoLXoRqPBVsQ/A9wmqpWehlMLLpnRWp4fufQ9KGbo1xOTg5DhgwBYOPGjfTs2ZPi4mLWrFnD4MGBK/xPPvnkEdPWr1/PoEGDEBFWrVpFt27dGDRoEGvWrOG1117jsssu82Q7TOiCLQjygY7ANg9j8USk9xFEenwmelUXAgCVlc41XsuWLYO6wu/UqROqypAhQ3j44YcZNmwYvXr14tFHH+WXv/wls2bN4pxzzmHNmjVceeWVVghEuGALgo7AOhFZDnxXPTHQ7aPGmKPD3r17ufbaawG49dZbAxYE7du3Z/LkyXTr1o1PPvmEJUuWcNFFF7FmzRpOOukkZs+ezX/+8x/S09NZvHgx3bt35+mnnw7XpphGCrYgmONpFB6K9D6CSI/PRLft27czadIkcnJy+NnPfsYjjzwSMP3ChQsR977JyspKevXqRVFREUuXLuWKK64A4I477iA9PR1V5brrrqNjx46eb4cJTVB3DanqB/4eXgdnjPFOUVER5513Hjk5Odx9990899xzNSd5gLKyMtatW8fGjRsB2LdvH1u3bvW7rhYtnFPJgQMHuO222wBo1aoVjz/+OF9++aW3G2JCFrBGICIfqep5IrKHw0cJFZzBQzt4Gl0TiPQ2+EiPz0SvkSNHsmXLFk499VT27dvHzTffDMCVV17J8OHDSUlJ4dprr2XgwIHk5eWxbds2evfuzdixY+nRoweffPIJRUVFxMfHc+GFzmABc+bMYcWKFVx11VWMHDmS2bNnc8011/DBBx/UFBYm8tTXNNQWQFXbhyEWY0wYbdmyBYBNmzYxd+7cmulJSUkMHz78iPSdO3fm6quvZsmSJWRmZnL88cczbdo0HnjgAbp06cLHH3/Mn//8Z+Lj45k7dy6dOnXizTffZPHixTz66KPceadn/z9lQhRwGGoR+VxVm/2HY9E8DHWkx2eDzhnj39EwxERTDUN9oojcWtfMWsNLG2OMOQrVVxC0xPmf4jCVfU0v0tvgIz0+Y0z0q68g2KqqfwhLJMY0gjVdGRO6+gqCo7YmUC3S79OP9PiMaS5HQxt8tKjvfq6w/YGMMcaY5hGwRqCq34YrEK9Eeht8pMdnjIl+9gsPY4yJccGONdRgIvIiMBnYpqr93Gm/B34GbHeT3aOq73gVA0R+G3ykx2eMiX5e1gjmARP9TH9CVZPch6eFgDHGmPp5ViNQ1WUikujV+oMV6W3wkR6fCU0k395qd+WYas3RR3CjiKwUkRdFpFNdiURklojkiEhOcXExRUVFFBQUkJ+fT3FxMdnZ2ZSVlZGRkUFVVRWpqakApKSkAJCamkpVVVVdq29yWVlZlJeXk56eDkBycvJhz2lpaVRWVpKZmUlpaSm5ubkUFRWFLb7a8aSnp1NeXk5WVhYlJSXk5eVRWFhIYWEheXl5lJSUkJWVFZbYqqqqyMjIoKysjOzsbIqLi8nPz6egoICioiJyc3MpLS0lMzOTyspK0tLSDtsWrzX22MvIyAhLfHbshSaSjz2g0cdeWVlZ0HkEHGsoVG6NIM2njyAe2IEzkukfgQRVrfda1cYaar74IvmKFiw+iN4agcXnCMdYQ2GtEahqiaoeUtUq4HngyCEOjTHGhJVnfQT+iEiCqlZeTvMVAAAWBUlEQVT/s8V0nP9C9lSkt8FHenzGmOjn5e2jC4AxQBcR2Yzzd5djRCQJp2loI/Bzr/I3xhgv6ZzpYcopxfMcvLxr6Ao/k1/wKr+6RPp9+pEenzEm+tkvi40xJsaFtY+gOUR6G3ykx2eMiX5RXxCY0ISnHdT7NlBjTN2iviCI9Db4SI/PGBP9rI/AGGNiXNTXCCK9DT7S4zPGRL+oLwhMaMpPTfW8oGrb9GEbYxog6guCSG+Dt/istmJMc7M+AmOMiXFRXyOI9DZ4i88Y09ysRmCMMTEu6msE1gYf+fFZH4ExzctqBMYYE+OivkZgbfCRH58xpnlFfUFgjDk6RdN4/5Eu6gsCa4OP/PhC6SOwQfGMCZ31ERhjTIyL+hqBtcFHfnzGmOblWY1ARF4UkW0iku8z7QQRWSQi/3WfO3mVvzHGmOB4WSOYB/wVeMln2l3AYlV9WETuct/f6WEM1gZ/FMRnvyMwpnl5+ef1y0QksdbkqcAY9/V8IBOPCwIT3e5Zkep9QdX0YUcEuyvHVAt3H0G8qm51X38DxNeVUERmAbMATjrpJIqKiqioqODAgQN06tSJzZs3c9ZZZ7F8+XLGjh3LwoULmTZtGikpKUyfPp3U1FSmTJkStjb4i3tnkZSUxIcffsjEiRNJTk5mxowZNc9paWlMmDCBjz/+mP79+7Nx40a6dOkStviGdjw8nvT0dEaPHk1eXh5nnHEGW7dupX379gDs2bOHhIQENmzYEJb4qqqqWLJkCcOGDWPdunV0796dnTt3EhcXR+vWrdmxYweJiYmsWrWKkSNH8v777zN58mSSk5PDEl9jj70lS5agc57Ga1lZv2nUsdfD88gcteMJ9tgbFab4MjIyGnXszQhTfAUFBY069oYNGxZ0Hs3WWayqKiIaYP5zwHMAQ4cO1R49Dj9su3XrBsC4ceMAmDZtGgDTp08/7H24jBrlHLYTJ04EYMaMGYc9T548GYAxY8YA0LlzZwDKwxRf7Xiq46yOOz7+yDI5Pj6e8gLvY2vRokXN53jOOecA33++ANWfffW+q96XM2bMoPxF7+Nr7LE3btw4+Mj7gqCxx164NPbYY9FjYYmvscceK18OS3y9e/eued2gY68Bwl0QlIhIgqpuFZEEYJvXGVobfOTHF0ofQaTHZ8zRINy/I1gIXOO+vgZ4K8z5G2OMqcWzGoGILMDpGO4iIpuBOcDDwL9E5HqgCLjUq/yr2X36kR9fKCI9PmOOBl7eNXRFHbMu9CpPY4wxDRf1vyy2NvjIj8/6CIxpXlFfEBjTnOx3DuZoEPUFgbXBR358obD4jAmdjT5qjDExLuprBNYGH/nxRXMfQaTHZwzEQEFgjPHvnhWpQBgKqiaO2zS9qC8IrA0+8uMLhcUXWmxexGN9GEefqC8IjDFHp/JTnRqL1wVV2yaO+2gU9QWBtcFHfnzR3AYfyfGFoyYazfFFU9Oa3TVkjDExLuprBNYGH/nxhcLiCy02L+Kx+CIjvoawGoExxsS4qK8RWBt85McXrW3wkR5fpLfBW3yhxdcQViMwxpgYF/U1AmuDj/z4QmHxhRabF/FYfJERX0NYjcAYY2Jc1NcIrA0+8uOL1jb4SI8v0tu4Lb7Q4msIqxEYY0yMa5YagYhsBPYAh4CDqjrUq7ysDT7y4wuFxRdabF7EY/FFRnwN0ZxNQxeo6o5mzN8YYwzWR9Ck7y2+xr2P1jb4SI8v0tu4Lb7Q4muI5uojUOB9EckVkVnNFIMxxhhAVDX8mYp0U9ViETkRWAT8SlWX1UozC5gFcNJJJw359NNPqaio4MCBA3Tq1InNmzdz1llnsXz5csaOHcvChQuZNm0aKSkpTJ8+ndTUVKZMmcL+eS3DUnJffMdHJCUl8eGHHzJx4kSSk5OZMWNGzXNaWhoTJkzg448/pn///mzcuJEuXbrQZXFiWOIbes2bh8WTnp7O6NGjycvL44wzzmDr1q20b98egD179pCQkMCGDRtIKjjP8/iO++khlixZwrBhw1i3bh3du3dn586dxMXF0bp1a3bs2EFiYiKrVq1i5MiRvP/++0yePJnk5GQu2vVjz+PbceHGRh17S5YsYcSm8Z7Hl9e78ceeF/HUfv9ex8Yfe+GI75NTFzX62AtHfJtHrWvUsTds2DA6duyYG0wfbLM0Dalqsfu8TURSgOHAslppngOeAxg6dKj26NHjsHV069YNgHHjxgEwbdo0AKZPn37Y+3AZNWoUABMnTgRgxowZhz1PnjwZgDFjxgDQuXNnAMrDFF/teKrjrI47Pj7+iGXi4+MpL/A+thYtWtR8jueccw7w/ecLUP3ZV++76n05Y8YMyl/0Pr7GHnvjxo0LS3x27IUmko89gN69e9e8bsix1xBhLwhEpC3QQlX3uK8nAH/wKj9rg4/8+KK1DT7S44v0Nm6LL7T4GqI5agTxQIqIVOf/T1VNb4Y4jDHG0AwFgap+CQwMV373Tg1PyR3J9+lHenyhsPhCi82LeCy+yIivIeyXxcYYE+PsdwRN+N7ia9z7aG2Dj/T4Ir2N2+ILLb6GsBqBMcbEuKivEVgbfOTHFwqLL7TYvIjH4ouM+BrCagTGGBPjor5GYG3wkR9ftLbBR3p8kd7GbfGFFl9DWI3AGGNiXNTXCKwNPvLjC4XFF1psXsRj8UVGfA1hNQJjjIlxUV8jsDb4yI8vWtvgIz2+SG/jtvhCi68hrEZgjDExLuprBNYGH/nxhcLiCy02L+Kx+CIjvoawGoExxsS4qK8RWBt85McXrW3wkR5fpLdxW3yhxdcQViMwxpgYF/U1AmuDj/z4QmHxhRabF/FYfJERX0NYjcAYY2Jc1NcIrA0+8uOL1jb4SI8v0tu4Lb7Q4msIqxEYY0yMa5YagYhMBOYCLYG/q+rDXuVlbfCRH18oLL7QYvMiHosvMuJriLDXCESkJfA08EOgD3CFiPQJdxzGGGMczVEjGA5sUNUvAUTkNWAqsMaLzKwNPvLji9Y2+EiPL9LbuC2+0OJrCFFV73PxzVDkEmCiqt7gvv8JcI6q3lgr3Sxglvu2N1AQxjC7ADvCmF9DWXyNF8mxgcUXKovvcD1UtWt9iSL2riFVfQ54rjnyFpEcVR3aHHkHw+JrvEiODSy+UFl8jdMcdw0VA6f4vO/uTjPGGNMMmqMgWA6cKSI9ReRY4HJgYTPEYYwxhmZoGlLVgyJyI/Aezu2jL6rq6nDHUY9maZJqAIuv8SI5NrD4QmXxNULYO4uNMcZEFvtlsTHGxDgrCIwxJsZFdUEgIreIyGoRyReRBSLSOkDaTBEpEJE893GiO/0HIvK5iBx0fwNRnT5JRD5x179SRC4LIp4XRWSbiOTXmv4rEVnnruvP9axjppvfKhH5WEQG+szb6E7PE5GchuYhIq1F5DMR+cJNd787/VV33+S72xBXT4wN3mcicqG7TJ6IfCQiZwTKw12mo4i84W7XWhEZ4TPvNhFREekSxHouFZE1blz/rDWvg4hsFpG/BrGeIz5fEXnUjW+liKSISEd3epyIzHc/r7Uicnc96+7hs39Wi8gv3OltRORtn8/W73AtInKKiCz12c6b3Om/F5Fin+N+ks8yA3w+r1WBvj91bb/PvKCPcTf9EceyiPyPu3yViAz1STteRHLd9LkiMjaI9Qd9bqhr20TkBBFZJCL/dZ87udPr/I6681uKyAoRSasvTp9lFvrbr01GVaPyAXQDvgKOc9//C/hpgPSZwFA/0xOBAcBLwCU+03sBZ7qvTwa2Ah3riekHwGAg32faBUAG0Mp9f2I96xgJdHJf/xDI9pm3EejiZ5mg8gAEaOe+jgOygXOBSe48ARYA/1tPjA3eZ8B64Gz39WxgXhCf8XzgBvf1sT7rOgXnZoQif/uj1jrOBFb47NMTa82fC/wT+GsQ8fj7fCcAx7ivHwEecV9fCbzmvm7jfnaJAdZ9rM/n185Nf7K77AU+aT4Efuhn+QRgsPu6vbu/+wC/B37jJ/0xwEpgoPu+M9CyodvfmGO8rmMZOBvnx6WZ+HxXgUHAye7rfkBxPetu0LkhwGf7Z+Au9/VdPp9tnd9Rd9qt7jGVVt9+cNPPcNPnB5O+MY+orhHgHMzHicgxOF+Yne6VbW8A90rgZ4FWoKobVXUlUFVr+npV/a/7eguwDQj4Cz5VXQZ8W2vy/wIPq+p3bpptbmy3iMiL7uv+7pVLG1X9WFV3ust+ivM7jPr4zcNPfKqqe923ce5DVfUdd54Cn1XnKSJzReQ+9/VFIrJMRFo0cp8p0MF9fTywJdAGicjxOF/OF9z1VarqLnf2E8Ad7jqr0/uNFfgZ8HT1PvXdNyIyBIgH3g8Ui8/2HfH5qur7qnrQfev7eSnQ1j02jwMqgd0iMsy9mmwtIm3dq9Z+7vZ95y7bCrc2r6r7VHVp9T4APsfPMaGqW1X1c/f1HmAtzgmxLhOAlar6hbtMqaoecmsm/xWRLiLSQkQ+FJEJdW2/K6jjrz6qulZVjxhhQFVXuMcTwGqc73yrQLFy5Lkh4PFWx7ZNxbkYwX2e5qat8zsqIt2Bi4G/+0w7vq7zkoi0wyk4HggUX6iitiBQ1WLgMWATzpVnmaq+BdwIzBORy3FK7ed9FvuHWxX9nYhIsHmJyHCcq7HCRoTaCxgtItki8oGIDHOnzwXOEJHpwD+An6vqvlrLXg+86/Negffd6vEsn+l15eFvW1qKSB7OSXqRqmb7zIsDfgKku5PuBi4TkQuAp4BrVbWq9jrryKf2PrsBeEdENrt51DcibU9gO85ntkJE/u6eOKfiXBF+USt9XbH2AnqJSJaIfCrOyLi4hcT/Ab8JZnuCdB3ff15vAOU4x+Ym4DFV/VZVl+P8ruYBnCvOV1Q1343pFBFZCXyNc/V52MlLnGanHwGLAwUhIok4V9HVn+2NbuHzYnXzBs5+URF5T5wmqTsAVLUIp2bzN+A2YI2q1ldQBn38+ajrWK7Pj4HPVfW7umKt49wQVGFfS7yqbnVff4Nz0VBb7e/okzgXKTXfE1Uto+7z0h9xjsPa3/2m5VVVo7kfQCdgCc4VZxyQClzlznsOKAW6+6Tv5j63x7kCvLrW+ubh08zhMz0BZxykc4OMK5HDq5f5wF9wml2G41RZq2/rPQ3YC/yfn/VcgHNV19nPNpwIfAH8oL48AsTZEVgK9POZ9jzwZK10I4GDwK/8rCPofQYk44w5BXA7zvDkgeIb6uZbvcxc4FGck9vx7rSN+DQv+IsVSANS3GOkJ85JtiPOF/MON81PCaJpyN/n6zP9Xjef6s92FPCqm++J7v44zZ13rPv5ZeOnOQanSegznBNR9bRjcE44N9cTXzsgF5jhvo/H+T1PC+BBnN/1gFMAfoUzNk4b4BPgQp/1vIdTiLevb/sbefz5PZbdaZn4b8bt68Z0eq3ph8VKgHNDA7+7u2rN3xnoOwpMBp5xX4+hVtMQtc5LQBKwMNBx1VSPqK0RAOOAr1R1u6oewDnRjHSv9M7GKWGrr35Q5yoBdarN/8Q5YAMSkQ7A28C9qvppI+PcDCSr4zOcK4XqDs4zcQqCk2vlOwCnajlVVUv9bMM2nJNO9TYEysMvdZpZlgLVV8hzcL44t9ZK2h/n4D2ZIPjbZyLSFactuvoK9XWck3Ygm4HNPsu8gdOG2xP4QkQ24lTJPxeRkwLEuhnny3ZAVb/CaTs/ExiBc6W8Eefq8WqpoyM2iG3+Kc5JYKa632qcPoJ0N99tQBZO4QZOe3w7nIuSIzox1akJ5AOjfSY/B/xXVZ8MEEcc8Cbwqqomu+sqUdVD6tSOnufwY2aZqu5Qpyb6Ds7+RUTa8H1zR7sgdkFjjr+6juW6tq27m+5qVS30me4vVr/nhiC2o7YSEUlw80nAqUVX5+vvOzoKmOIeU68BY0XkFTe9v/PSCGCom/4jnJprZiPirFc0FwSbgHPFuatCgAtxSudb3OcrcZoV4kTkGHHvLnG/LJNxvmh1Emd4jBTgJVV9I4Q4U3GuHBCRXjhXgzvcNvCncNrBO4t7942InIpz4P5EVdf7xNNWRNpXv8Zp480PlIefbeoq39/VchwwHlgnIjcAFwFXqE/Tj4j0wKlyDwJ+KCLnBNrQAPtsJ3C8GxtuvmsDrUtVvwG+rm5Xxfl8P1fVE1U1UVUTcU5Ag1X1mwCxpuJcneEeA72AL1V1pqqe6q7nN27MdwWKqY5tnojTFDBFD2/a2wSMddO0xemUX+fO+3/A73BqDI+4abq7nwlu8815uCPyisgDOP0qNweIQ3D6U9aq6uM+0xN8kk3n+2PmPaC/+/05Bjif74eKf8SN7T6cwqM+QR1/PjEFOpb9pe+Ic3Fxl6pm1ZrtL9a6zg0NtRC4xn19DfCWG4/f76iq3q2q3d1j6nJgiape5c4+4rykqn9T1ZPd9OcB61V1TCPirJ9XVY1IeAD343y58oGXce44WMv3VcTH3TRtcarLK3E6m+biVsmBYTgnlHKcq8nV7vSrgANAns8jqZ54FuC0SR5w13k9zpfiFTfGz4GxbtoXgV+7r08BNuBUk/+Oc+KszjPHTXMaThX6C3cb7vXJ128efuIbgHMHzUo37X3u9IM4VevqPO/DqeZn4JzgAIYAq3CuYBu8z3BOQqvc+DNxm0nq2Z9JQI4bbyrunRo+8zfiXHkGilXc42CNO+1yP/n8lODuGvL3+W7AaW6q3t5n3bTtgH+7n9Ua4HZ3+tXAm+7rljjNQ2NxCseV7v5ZCcxy03THaU9f65PHDX5iO89Nt9In3SSc78Uqd/pCIMFnmavc+PKBP7vTzsfpAK3+fiTj9Lf43f6GHH8++fo9lt1jZDPwHVACvOdO/y3OseZ7XJ1YT6y1zw2tGvHZdsbpj/mve3yd4Kb1+x2ttb4xuE1D1HFeqpU+EQ+bhmyICWOMiXHR3DRkjDEmCFYQGGNMjLOCwBhjYpwVBMYYE+OsIDDGmBhnBYExxsQ4KwhMzBORn4vIN+44U1+6vwQOlP4XIvI3n/cPiMjLoa7XmOZivyMwMU+c/xrIV9VnRWQwzmB7nQOkb4Pzq97+OD/U+iMwUlX3h7JeY5qL1QiMcX5RXT28w2acX/TWSZ2hIhbgDNL2FM7Aevv9JG3Qeo1pLsc0dwDGRID+wFp33Jlf44xIWp8XcYYFmKo+g5w1wXqNCTsrCExME5FTcMb9eQ9nHJnPgF/WSiN6ZBvqfTj/h+D3OxTMeo2JFFYQmFjXH1isqhN9J7pDV6fgDGb3Es6AY9XzbsMZsO5SnMHLkhuw3pY4/5ugQJGqPtV0m2JM41hBYGLdAJxRLmtLAhbUPlGL88fo1wIjVHWPOH9un6SqeUGu93+Bt1T1gyaI3ZgmYZ3FJtb1xxmCubYkYJHvBHec+b8D/6POHxiBM2S5v/8BqGu9Q3D+hMaYiGG3jxrjh4i8APxMg/wP5gasdyowBWe8+odU1d+fvRsTVlYQGGNMjLOmIWOMiXFWEBhjTIyzgsAYY2KcFQTGGBPjrCAwxpgYZwWBMcbEOCsIjDEmxllBYIwxMc4KAmOMiXH/HyPnVJodx8zuAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10797feb8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10713da58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEaCAYAAAAcz1CnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3Xl8VPX1//HXIQQDCLIIiiKigoiAIKIVty9gtQgWcPlKW1zRX1XcW/faqv26Vr/uWls3xAX9qgQVBQsKIrQggUQIEhTaoImAJArIjuH8/rg3cQjJZJLJJGHm/Xw85pG5+7kzN/OZ8zn33jF3R0REUlej+g5ARETqlxoCEZEUp4ZARCTFqSEQEUlxaghERFKcGgIRkRSnhkBEJMWpIZCEMLN8M9tsZhvM7Hsze8/MDkjAdmaY2ZZwOxvMbGnEtA5m9o6ZfWNmbmadyy37oJl9aWY/mFmemZ2foLiKzGyCmXWorfWH27jSzLLMbKuZja1g+snhfm0ys+lmdmDEtJj23czOD1+7S2ozdmlY1BBIIv3S3fcEOgCrgccTtJ0r3X3P8NEtYvwOYApwViXLbQR+CewFXAA8ambH1XZcwKFAK+DhWlw3wDfAXcDz5SeY2d7ABOCPQBsgC3g9YpYq993MWgO3AotrOW5pYNQQSMK5+xbgTeDwOt7uand/CphXyfTb3T3P3Xe4+1zgE6B/AuL4DngL6FnL653g7hOB4gomnwksdvc3wtf/DqC3mR0WLhvLvt8LPAYU1Wbc0vCoIZCEM7NmwEhgTpR5njKztZU8FlaxiXvD7pfZZjaghjE2BY4mAd9+w2/nZwHZlUyPZ98r0wP4rHTA3TcCy8Px5be/y76b2TFAP+DpGm5fdiON6zsASWoTzexHoDmwBvhFZTO6+xhgTA22cRPwObAN+BXwrpn1cffl1VzP0wQfnB/UIIbKPGZmDxJ0w8wAflfRTHHsezR7ErzmkdYBLSqYd6d9N7M04CmCrq0dZlbLoUlDo4xAEmmEu7cCMoArgY/NbN/a3IC7z3X3H9x9q7u/CMwGhlRnHWb2AEG3zTleu3dhvNrdW7n7/u4+yt3LfzAn0gagZblxLYEfIkdUsu9jgIXuXmkGJ8lFDYEknLuXuPsEoAQ4oaJ5zOzpiDN/yj+q013jQMxfYc3sTuA04FR3X1+N7dSaWtz3SIuB3hHbaA4cws7dP5Xt+8nAGWa2ysxWAccB/2tmT9QwFmng1BBIwllgONAaWFLRPO5+WcSZP+Ufu/Rrh+ttZWa/MLMMM2tsZqOAkwjOFCqdJwPYIxzcIxwunXYL8Bvg5+5eUcG1/Pa8pjWIaGqy72E8jcP9SQPSSl+HcHIm0NPMzgrn+RPBt/y8cNlo+34h0B3oEz6ygDuBP9TeXktDooZAEuldM9sArAfuBi5w99osxqYTnD65huDMlqsIuqO+iJhnM0E3CUBeOFzqHqATsCziG/itFW0ovAbiB2BRLcYfr9sI9udm4Nzw+W0AYTfUWQSv+/fAzwhqKKUq3Xd3X+vuq0ofBPWX9e6+ro72S+qY6YdpRKpmZucCPdz9lvqORaS2qSEQEUlx6hoSEUlxaghERFKcGgIRkRSnhkBEJMXtFreY2Hvvvb1z5871HYaIyG5l/vz5Re7erqr5douGoHPnzmRlZdV3GCIiuxUzWxHLfOoaEhFJcWoIRERSnBoCEZEUt1vUCESS1fbt2ykoKGDLli31HYrsxjIyMujYsSPp6ek1Wl4NgUg9KigooEWLFnTu3Bn9AIzUhLtTXFxMQUEBBx10UI3Woa4hkXq0ZcsW2rZtq0ZAaszMaNu2bVxZpRoCkXqmRkDiFe8xpIZAJMWZGeeee27Z8I8//ki7du04/fTTq7Wezp07U1RUVK15LrvsMmbPns2FF17IQQcdRO/evTn00EM5//zzKSgoqN6OVNM333zD2WefXa1ltm/fzs0330zXrl3p27cv/fv3Z/LkyQmKsO4kf43gjjPqaDuZdbMdSW61fbzGcFw2b96c3NxcNm/eTNOmTZk6dSr7779/7cZRiTlz5vDkk0/yzDPP8MADD3D22Wfj7jzyyCMMGjSI3NxcmjRpkpBt77fffrz55pvVWuaPf/wjK1euJDc3lz322IPVq1fz8ccfJyS+upT0GcHGThO5NTt4bOw0MWHDIruzIUOG8N577wEwfvx4fv3rX5dN++677xgxYgRHHHEExx57LAsXLgSguLiYU089lR49enDJJZcQ+dsmL7/8Mscccwx9+vTh0ksvpaSkZJdtLlmyhEMPPZS0tLSdxpsZ1113Hfvuu2/Zt+3x48fTq1cvevbsyU033VQ275577skNN9xAjx49+PnPf86nn37KgAEDOPjgg3nnnXcAyM/P58QTT6Rv37707duXf/7zn2Xje/bsCcDYsWM588wzGTx4MF27duXGG2/cJd5NmzbxzDPP8Pjjj7PHHsGvn+6zzz6cc845ccc4duxYRowYwSmnnELnzp154okneOihhzjyyCM59thj+e6776p+E+OQ9A3B3W/DH4YHj7vfTtywyO7sV7/6Fa+99hpbtmxh4cKF/OxnPyubdvvtt3PkkUeycOFC7rnnHs4//3wA7rzzTk444QQWL17MGWecwVdffQUEH/Cvv/46s2fPJicnh7S0NF555ZVdtjl58mQGDx5caUx9+/YlLy+Pb775hptuuomPPvqInJwc5s2bx8SJwZevjRs3MmjQIBYvXkyLFi247bbbmDp1KpmZmfzpT38CoH379kydOpUFCxbw+uuvc/XVV1e4vZycHF5//XUWLVrE66+/ztdff73T9GXLltGpUydatmy5y7LxxgiQm5vLhAkTmDdvHn/4wx9o1qwZ2dnZ9O/fn3HjxlX6OtWG5O8aEpEqHXHEEeTn5zN+/HiGDBmy07RZs2bx1ltvATBo0CCKi4tZv349M2fOZMKECQAMHTqU1q1bA/Dhhx8yf/58jj76aAA2b95M+/btd9nmBx98wAsvvFBpTKUZxrx58xgwYADt2gX3Ths1ahQzZ85kxIgRNGnSpKwx6dWrF3vssQfp6en06tWL/Px8IOjXv/LKK8sapS+++KLC7Z188snstddeABx++OGsWLGCAw44oOoXrxZiBBg4cCAtWrSgRYsW7LXXXvzyl78sW6Y0C0uUpG8ISr+5lz6HxAzfM7r2YxepS8OGDeP6669nxowZFBcX13g97s4FF1zAvffeW+k8mzZtYu3atey3336VzpOdnc3JJ59MtJ/TTU9PLztjplGjRmVdNo0aNeLHH38E4OGHH2afffbhs88+Y8eOHWRkZFS4rtJlAdLS0sqWL9WlSxe++uor1q9fX2FWEE+M5bcfbb5ESPquIRGJzejRo7n99tvp1avXTuNPPPHEsq6dGTNmsPfee9OyZUtOOukkXn31VSDo5vn++++B4Jv1m2++ybfffgsENYYVK3a+Ceb06dMZOHBghXG4O4899hgrV65k8ODBHHPMMXz88ccUFRVRUlLC+PHj+a//+q+Y92vdunV06NCBRo0a8dJLL1VYr4hFs2bNuPjii7nmmmvYtm0bAGvWrOGNN96IO8b6lvQZQWQffqIzA5HdWceOHSvsP7/jjjsYPXo0RxxxBM2aNePFF18EgtrBr3/9a3r06MFxxx1Hp06dgKBb5a677uLUU09lx44dpKen8+STT3LggQeWrXPy5Mm7nLp5ww038D//8z9s2rSJY489lunTp9OkSRM6dOjAfffdx8CBA3F3hg4dyvDhsf/TjRkzhrPOOotx48YxePBgmjdvXpOXB4C77rqL2267jcMPP5yMjAyaN2/On//857hjjNXTTz8NBKfd1iaLlnY1FP369fOa/h7BrcOtThqC5qMb/usoDc+SJUvo3r17fYdR5/r27cvcuXNrfG8c2VVFx5KZzXf3flUtm/QZgWoEIg3PggUL6jsEiaAagYhIikv6jEA1AhGR6JQRiIikuKTPCFQjEBGJThmBiEiKS/qMQDUCkejS0tLo1asX7k5aWhpPPPEExx13XKXzr127lldffZUxY8ZEXe+AAQN48MEH6dcv+tmLX3zxBddeey1ffvklLVq0oEuXLjz++OPss88+Ndofqb6kbwhEdie1fd3LPW9XfX1L06ZNycnJAYL7/9xyyy1Rb628du1annrqqSobglhs2bKFoUOH8tBDD5XdW2fGjBmsWbNGDUEdSvqGQDUC2Z0k4nitjvXr15fdPG7Dhg0MHz6c77//nu3bt3PXXXcxfPhwbr75ZpYvX06fPn045ZRTeOCBB7j//vt5+eWXadSoEaeddhr33XcfAG+88QZjxoxh7dq1PPfcc5x44ok7be/VV1+lf//+ZY0ABJkEBI3E5ZdfTlZWFo0bN+ahhx5i4MCBjB07lokTJ7Jx40a+/PJLrr/+erZt28ZLL73EHnvswfvvv0+bNm0YMGAARx55JJ988gkbN25k3Lhx3HvvvSxatIiRI0dy1113Vf8FSlJJ3xCISHSbN2+mT58+bNmyhZUrV/LRRx8BkJGRQWZmJi1btqSoqIhjjz2WYcOGcd9995Gbm1uWRUyePJm3336buXPn0qxZs53unf/jjz/y6aef8v7773PnnXcybdq0nbadm5vLUUcdVWFcTz75JGbGokWLyMvL49RTTy27c2hubi7Z2dls2bKFLl26cP/995Odnc11113HuHHjuPbaawFo0qQJWVlZPProowwfPpz58+fTpk0bDjnkEK677jratm1b66/n7ijpGwLVCGR3UtvHayyZamTX0L/+9S/OP/98cnNzcXduvfVWZs6cSaNGjSgsLGT16tW7LD9t2jQuuugimjVrBkCbNm3Kpp155pkAHHXUUTvdcjkWs2bN4qqrrgLgsMMO48ADDyxrCGK9ZfOwYcPKxvfo0YMOHToAcPDBB/P111+rIQglfUMgIrHr378/RUVFrFmzhvfff581a9Ywf/580tPT6dy5M1u2bKnW+kpvpVzRbZ0BevToUaOfeoz1ls2R48svk+hbO+9Okr4hUI1Adif1XSPIy8ujpKSEtm3bsm7dOtq3b096ejrTp08vu5V0ixYt+OGHH8qWOeWUU/jzn//MqFGjyrqGIrOCaH7zm99w77338t577zF06FAAZs6cSZs2bcpufz1o0CC++OILvvrqK7p166b7FCWAriMQSXGlNYI+ffowcuRIXnzxRdLS0hg1ahRZWVn06tWLcePGcdhhhwHQtm1bjj/+eHr27MkNN9zA4MGDGTZsGP369aNPnz48+OCDMW+7adOmTJo0iccff5yuXbty+OGH89RTT9GuXTvGjBnDjh076NWrFyNHjmTs2LE7fauvLUOGDOGbb76p9fXuTnQb6loa1m2opSZS9TbUUvviuQ21MgIRkRSnGkEtDatGICK7K2UEIiIpLqEZgZldB1wCOLAIuAjoALwGtAXmA+e5+7ZExaDrCKShc3fMrL7DkN1YvLXehGUEZrY/cDXQz917AmnAr4D7gYfdvQvwPXBxomIQaegyMjIoLi6O+x9ZUpe7U1xcTEZGRo3XkegaQWOgqZltB5oBK4FBwG/C6S8CdwB/TVQAqhFIQ9axY0cKCgpYs2ZNfYciu7GMjAw6duxY4+UTlhG4eyHwIPAVQQOwjqAraK27l17SVwDsX9HyZvZbM8sys6zCwkJWrFjB0qVLyc3NpbCwkLlz57Ju3TqmTZvGjh07mDhxIgCZmZkATJw4kR07diRq93Yxe/ZsNm7cyJQpUwCYMGHCTn8nTZrEtm3bmDFjBsXFxcyfP7/G+zRt2jTWrVvH3LlzKSwsJDc3l6VLl7JixQrmz59PcXExM2bMYNu2bUyaNKnCeKZMmcLGjRuZPXs2q1evJicnh+XLl7N8+XJycnJYvXq19qkO9mn27Nnsv//+LF++nO7du5edAlj6d8WKFXTq1KnsIq2tW7fSpEkTmjRpwtatW2nTpg3fffcdnTp1YsWKFRWuY/ny5RxyyCGsXr2a9u3bs2nTJpo1a0ajRo0oKSmhZcuWrF+/nv3224/CwkK6devG0qVL6d69O3l5eXTv3p2lS5fSrVs3CgsL2W+//Vi/fj0tW7akpKSERo0a0axZMzZt2kT79u1ZvXo1hxxyiPapDvcpJyeH9PT0XY69WCXsOgIzaw28BYwE1gJvAG8Cd4TdQpjZAcDksOuoUrqOQESk+hrCdQQ/B/7j7mvcfTswATgeaGVmpV1SHYHCBMYgIiJVSGSN4CvgWDNrBmwGTgaygOnA2QRnDl0AvJ3AGFQjEBGpQiJrBHMJuoIWEJw62gj4O3AT8DszW0ZwCulziYpBRESqltCzhtz9duD2cqP/DRyTyO1G0nUEIiLR6cpiEZEUp3sN1dKwagQisrtSRiAikuKSPiNQjUBEJDplBCIiKS7pMwLVCEREolNGICKS4pI+I1CNQEQkOmUEIiIpLukzAtUIRESiU0YgIpLikj4jUI1ARCQ6ZQQiIiku6TMC1QhERKJTRiAikuKSPiNQjUBEJDplBCIiKS7pMwLVCEREolNGICKS4pI+I1CNQEQkOmUEIiIpLukzAtUIRESiU0YgIpLikj4jUI1ARCQ6ZQQiIiku6TMC1QhERKJTRiAikuKSPiNQjUBEJDplBCIiKS7pMwLVCEREolNGICKS4pI+I1CNQEQkOmUEIiIpLukzAtUIRESiU0YgIpLiEpoRmFkr4FmgJ+DAaGAp8DrQGcgHznH37xMVg2oEIiLRJTojeBSY4u6HAb2BJcDNwIfu3hX4MBwWEZF6krCMwMz2Ak4CLgRw923ANjMbDgwIZ3sRmAHclKg4VCMQEYkukRnBQcAa4AUzyzazZ82sObCPu68M51kF7FPRwmb2WzPLMrOswsJCVqxYwdKlS8nNzaWwsJC5c+eybt06pk2bxo4dO5g4cSIAmZmZAEycOJEdO3YkcPd2Nnv2bDZu3MiUKVMAmDBhwk5/J02axLZt25gxYwbFxcXMnz+/xvs0bdo01q1bx9y5cyksLCQ3N5elS5eyYsUK5s+fT3FxMTNmzGDbtm1MmjSpwnimTJnCxo0bmT17NqtXryYnJ4fly5ezfPlycnJyWL16tfZJ+6R92s33KVbm7jHPXB1m1g+YAxzv7nPN7FFgPXCVu7eKmO97d28dbV39+vXzrKysGsVx63CrkxpB89GJeR1FRGrKzOa7e7+q5ktkRlAAFLj73HD4TaAvsNrMOgCEf79NYAwiIlKFhNUI3H2VmX1tZt3cfSlwMvB5+LgAuC/8+3aiYgDVCEREqpLoC8quAl4xsybAv4GLCLKQ/zOzi4EVwDkJjkFERKJIaEPg7jlARf1TJydyu5F0HYGISHS6slhEJMVVmRGYWX/gXOBEoAOwGcgF3gNedvfYz1GqB6oRiIhEFzUjMLPJwCXAB8BggobgcOA2IAN428yGJTpIERFJnKoygvPcvajcuA3AgvDxv2a2d0IiqyWqEYiIRBc1IyhtBMysuZk1Cp8fambDzCw9ch4REdk9xXrW0EzgRDNrDfwDmAeMBEYlKrDaohqBiEh0sZ41ZO6+CTgTeMrd/xvokbiwRESkrsSaEVh49tAo4OJwXFpiQqpdqhGIiEQXa0ZwDXALkOnui83sYGB64sISEZG6ElNG4O4zCeoEpcP/Bq5OVFC1STUCEZHoqrqO4Bkz61XJtOZmNtrMGnzBWEREKldVRvAk8MewMcgl+KGZDKAr0BJ4HngloRHGSTUCEZHoojYE4U3jzjGzPQluHld6i4kl4a2lRURkNxdrjWADwW8L73ZUIxARiU53HxURSXGJ/mGaeqcagYhIdNVqCMysWXiFsdSWO86og21kJn4bIrLbiqkhMLPjgGeBPYFOZtYbuNTdxyQyuNrQ0GsEGztNTHh8zWsWmoikiFhrBA8DvwCKAdz9M+CkRAUlIiJ1J+auIXf/2swiR5XUfji1r6HXCOoiPp3RJCLRxNoQfB12D3n4OwTXAEsSF5aIiNSVWBuCy4BHgf2BQoLfJLgiUUHVpoZeI6iL+EREoon1grIidoMfoRERkeqL9ayhg4CrgM6Ry7h7g//hetUIVCMQkehi7RqaCDwHvAvsSFw4IiJS12JtCLa4+2MJjSRBVCMQEYku1obgUTO7naBIvLV0pLsvSEhUIiJSZ2JtCHoB5wGD+KlryMPhBk01AtUIRCS6WBuC/wYOdvdtiQxGRETqXqwNQS7QCvg2gbEkhGoEIiLRxdoQtALyzGweO9cIGvzpoyIiEl2sDcHtCY0igVQjUI1ARKKL9crijxMdiIiI1I+oDYGZzXL3E8zsB4KzhMomAe7uLRMaXS1QjUBEJLqqMoLmAO7eog5iERGRelBVQ+BVTG/wVCNQjUBEoquqIWhvZr+rbKK7P1TVBswsDcgCCt399PAGdq8BbYH5wHm6PkFEpP5U1RCkEfxOsVUxXzSlP2JTWk+4H3jY3V8zs6eBi4G/xrH+qFQjEBGJrqqGYKW7/7mmKzezjsBQ4G7gdxb81uUg4DfhLC8Cd5DAhkBERKrg7pU+gOxo06t6AG8CRwEDgEnA3sCyiOkHALmVLPtbgi6lrH333dfz8/M9Ly/PFy1a5AUFBT5nzhxfu3atT5061UtKSjwzM9Pd3SdMmODu7pmZmV5SUuK3DMM3PBc8bhlGwoZnzZrlGzZs8MmTJ7u7+1tvvbXT33fffde3bt3q06dP96KiIs/KyvL8/Pw6ia+ieCZPnuwbNmzwWbNm+apVqzw7O9uXLVvmy5Yt8+zsbF+1alWN96km79PUqVN97dq1PmfOHC8oKPBFixZ5Xl6e5+fne1ZWlhcVFfn06dN969at/u6772qftE/apxj2CcjyGD6rzb3yerCZtXH372rSwJjZ6cAQdx9jZgOA64ELgTnu3iWc5wBgsrv3jLaufv36eVZWVk3C4NbhVifF4uaja1ZXr4v47nl7t6/5i0gNmNl8d+9X1XxRu4Zq2giEjgeGmdkQIIOgRvAo0MrMGrv7j0BHgt9AThjVCEREomuUqBW7+y3u3tHdOwO/Aj5y91HAdODscLYLgLcTFYOIiFQt1nsN1aabgNfM7C4gm+AnMBNG1xHoOgIRia5OGgJ3nwHMCJ//GzimLrYrIiJVq4+MoE6pRiAiEl3CagQiIrJ7SPqMQDUC1QhEJDplBCIiKS7pMwLVCEREolNGICKS4pI+I1CNQDUCEYlOGYGISIpL+oxANQIRkeiUEYiIpLikzwhUI1CNQESiU0YgIpLikj4jUI1ARCQ6ZQQiIiku6TMC1QhUIxCR6JQRiIikuKTPCFQjEBGJThmBiEiKS/qMQDWCOGsEd5wRx8KxbiMz8dsQkUolfUMg8bk1e2LiG6raD1tEqiHpGwLVCOLT0OMTkfipRiAikuKSPiNQjSC+GkFDj09E4qeMQEQkxSV9RqAaQXwaenwiEj9lBCIiKS7pMwLVCFQjEJHolBGIiKS4pM8IVCOIT0OPT0Tip4xARCTFJX1GoBqBagQiEp0yAhGRFJf0GYFqBPFp6PGJSPyUEYiIpLikzwhUI1CNQESiS1hGYGYHmNl0M/vczBab2TXh+DZmNtXMvgz/tk5UDCIiUrVEZgQ/Ar939wVm1gKYb2ZTgQuBD939PjO7GbgZuClRQahGEJ+GHp+IxC9hGYG7r3T3BeHzH4AlwP7AcODFcLYXgRGJikFERGLg7gl/AJ2Br4CWwNqI8RY5XG6Z3wJZQNa+++7r+fn5npeX54sWLfKCggKfM2eOr1271qdOneolJSWemZnp7u4TJkxwd/fMzEwvKSnxW4bhG54LHrcMI2HDs2bN8g0bNvjkyZPd3f2tt97a6e+7777rW7du9enTp3tRUZFnZWV5fn5+ncRXUTyTJ0/2DRs2+KxZs3zVqlWenZ3ty5Yt82XLlnl2dravWrXKZ82aVSfxlZSU+NSpU33t2rU+Z84cLygo8EWLFnleXp7n5+d7VlaWFxUV+fTp033r1q3+7rvvxrVPNXmfanLsaZ+0T/W9T0BWRZ+v5R/mwYduwpjZnsDHwN3uPsHM1rp7q4jp37t71DpBv379PCsrq0bbv3W41UmxuPnomr2OdRHfPW/X/D1u6PGJSOXMbL6796tqvoSeNWRm6cBbwCvuPiEcvdrMOrj7SjPrAHybyBhUI4hPQ49PROKXsIbAzAx4Dlji7g9FTHoHuAC4L/z7dqJikBRwxxl1sI3MxG9DpB4lMiM4HjgPWGRmOeG4WwkagP8zs4uBFcA5CYxB1xGg6whEJLqENQTuPougGFyRkxO1XUktt2ZPTHxDVfth17sZM2YwcODACqe98MILXHjhhbuMz8nJ4aabbiIrK4vNmzfTuXNnrrzySsaMGZPgaCXRkv7KYtUI4qP4klPHjh255ppryoY3bNjAc889B0CXLl0qXGbEiBGsWLGCo48+mm7duvHKK69wxRVX0L1790obFdk96F5DIimoS5cuPPLII2WP3r17A9C3b19OOOGEXebfvn07X3/9NQDPP/88L730En379gUgPz+foqIiOnToQFpaGnPmzAHglFNOwcy4//7762ivpKaSPiNQjSC5awQNPb7dgbvz2GOPAXDttddWOE96ejrXXHMNDz/8MKNHj6Zbt24sWLCA3r17c8YZZ9CqVSuee+45hg4dysUXX8wVV1zBtGnTOOGEE7jhhhvqcnekBpQRiKS4SZMmsWzZMjp06MDIkSMrnW/EiBF07tyZefPm8fLLL9O4cWNGjBhBixYtABgyZAiXXnopn3/+OVdeeSUtWrRg3LhxNGqkj5mGLukzAtUI4qP4kt8jjzwCwOWXX06TJk0qnKe4uJjTTjuNTZs28cknn9CjRw9+8YtfcOedd9K+ffuygvGNN97I3/72N9ydM844g4MOOqjO9kNqTk21SApbtGgRH330ERkZGVx22WVl49etW0deXh75+fkA/Oc//2HTpk2kp6dz9NFH07p1a7p37w7AkiVLypYrLUBnZGTwyiuvlNULpGFL+oxANYLk7oNv6PE1dKXZwKhRo2jXrl3Z+MzMTC666CJ69+5NTk4O3bt3p02bNnz33XecfPLJHHLIIYwfPx6grLj897//nUmTJnHSSSd2euZ/AAAPB0lEQVRx4403cvrpp3PeeeeRk5ND8+bN637nJGZJ3xCISMWKiop49dVXgcqLxKWaN2/O+++/z2233caCBQtYsGABXbp04dJLL2XkyJEsX76c3//+9zRt2pRnn32Wrl27ctFFF/HCCy9w/fXX89e//rUudqluJdFV7Qm/6VxtiOemcxuft7qpEdTwxml1EV9Nb4in+OKMry4+KEC3wKgvu0FDEOtN51QjEBFJcUnfNaQaQXL3wTf0+ER2B0nfEIjUl1uzJwJ10FDVctySepK+IdB1BPFRfPHFloh4UuY6B9VY6kzSNwQiUgl90Eoo6RsC1QiSuw++IcdXF5loPPGJlNJZQyIiKS7pMwLVCOKj+OKLLRHxpEyNQOpM0jcEIlKxjZ2Cs5oS3VDp5hINX9I3BKoRJG8ffEOPr6HXCBp6fFJ3VCMQEUlxSZ8RqEYQH8UXX2yJiCdV4lPXVd1RRiAikuKSPiNQjSB5++AbenwNvQ9e8cUXX13cQqSubh+ijEBEJMUlfUagGkF8FF98sSUiHsWn+GqbMgIRkRSX9BmBagTJ2wff0ONr6H3ciq/hx1dX12AoIxARSXFJnxGoRhAfxRdfbImIR/EpvtqmjEBEJMUlfUagGkHy9sE39PjUx6344h1WjUBEROpE0mcEqhHER/HFF1si4lF8iq+2KSMQEUlxSZ8RqEaQvH3wDT0+9XErvniHVSMQEZE6US8ZgZkNBh4F0oBn3f2+RG1LNYL4KL74YktEPIpP8dW2Os8IzCwNeBI4DTgc+LWZHV7XcYiISKA+MoJjgGXu/m8AM3sNGA58noiNqUaQvH3wDT0+9XErvniH66pGYO5eN1sq3aDZ2cBgd78kHD4P+Jm7X1luvt8Cvw0HuwFL6zDMvYGiOtxedTXk+BpybKD44qX44lPX8R3o7u2qmqnBnjXk7n8H/l4f2zazLHfvVx/bjkVDjq8hxwaKL16KLz4NNb76OGuoEDggYrhjOE5EROpBfTQE84CuZnaQmTUBfgW8Uw9xiIgI9dA15O4/mtmVwAcEp48+7+6L6zqOKtRLl1Q1NOT4GnJsoPjipfji0yDjq/NisYiINCy6slhEJMWpIRARSXFJ2xCY2QFmNt3MPjezxWZ2TRXzjzWz/5hZTvjoE44/zMz+ZWZbzez6mq6/km2mmVm2mU2KMk8zM3vPzPLC7dwXMe1CM1sTEfMlEdM6mdk/zGxJGGPnGsR3XbjNXDMbb2YZUea928y+NrMN5cb/Ltz+QjP70MwOjJj2l3D9S8zsMTOzasT2vJl9a2a55cZfFfFa/SWG9QwIX7vFZvZxuWlVvj+VrDPDzD41s8/C9d4Zjn/FzJaGr+fzZpZexXouM7NFYXyzSq/AN7NTzGx+OG2+mQ2qTnzhOlqZ2Zvha7XEzPpHTPu9mbmZ7V3FOk4yswVm9mN4fVDktBoffxW9t2b2QBjrQjPLNLNW4fh0M3sxfC2WmNktMay/xsdduHyF//tmdoeZFUb8Pw6JWOaI8HNkcRhrpf9LEcvU6PirEXdPygfQAegbPm8BfAEcHmX+scDZFYxvDxwN3A1cX9P1V7LN3wGvApOizNMMGBg+bwJ8ApwWDl8IPFHJcjOAU8LnewLNqhnb/sB/gKbh8P8BF0aZ/9jwNdlQbvzA0m0DlwOvh8+PA2YTnDCQBvwLGFCN+E4C+gK55bY1Ddij9L2rYh2tCK5o71TR/LG8P5Ws14A9w+fpwNzw9RkSTjNgPHB5FetpGfF8GDAlfH4ksF/4vCdQWIP/jxeBSyKOq1bh8wMITuRYAexdxTo6A0cA48r/78Rz/FXy3p4KNA6f3w/cHz7/DfBaxP9KPtA5yrrjOu7CdVT4vw/cQcRnRMT8jYGFQO9wuC2QFsN2anT81eSRtBmBu6909wXh8x+AJcD+ZjbPzAYAmNm9ZnZ3Fev51t3nAdtjWX+s8ZlZR2Ao8Gw4vFf4bbFbODzezP6fu29y9+nhdrYBCwiuvYi27sMJ/mmmhsttcPdNscYWoTHQ1MwaE/yTfV9RjOE25rj7yvIrcPfpEdueExG7AxkEH0J7EHxgro41MHefCXxXbvTlwH3uvjWc59swzuvM7Pnwea/wG3kzgg+RCe7+VeT84Xw7vT/V4YHSzCg9fLi7vx9Oc+BTwtfCzB41sz+Fz39hZjPNrJG7r49YbXOC1wx3z3b3b8Lxiwneoz1ijc/M9iL4sH0uXN82d18bTn4YuLF0W1XEl+/uC4Ed5dYf1/FX0Xvr7v9w9x/DwfLHUfPwGG0KbAPWm9nRYfaQYWbNw2/iPYnzuAtjqe7//qnAQnf/LFym2N1LzOxAM/vSzPY2s0Zm9omZnQrxHX81kbQNQaQwLT2S4JvZhcBfzeznwGDgzohZ7w4Pnoer+Y8Vuf5YPULwD7cDwN3XAVcCY83sV0Brd3+m3HZaAb8EPowYfVYY85tmVnqh3qHAWjObEKaWD1hws7+YuXsh8CDwFbASWOfub1cVYxUuBiaH6/8XMD1c90rgA3dfUp0YK3AocKKZzTWzj83s6HD8o0AXMzsDeAG4NPxgOhRobWYzwi6W8yPWtdP7U11hWp8DfAtMdfe5EdPSgfOAKeGoW4CRZjYQeAy4yN13hPNeYWbLgb8AV1ewqbOABaWNX4wOAtYAL4THx7Phh+Vwguzis3LzVxpfJeI+/qowmvA4At4ENhIcQ18BD7r7d+GXt3eAuwheu5fdPbe2j7sK/vevDP8fnzez1uG4QwE3sw8s6Eq7EcDdVxBkN38Ffg987u7/CJeJ6/irtkSnHPX9IEhL5wNnRoy7FdgCHBkxrgNByr4HQdr8p3LruYOK075d1h9DTKcDT4XPBxCR+hGcZ1wMdCy3TGOCg//aiHFt+akb5FLgo/D52cA64OBwubeAi6v5urUGPgLaEXxrmgicGy3GcNqGStZ3LsE3udJ4uwDvha/fngQp+onVjLEzO3cf5AKPh+/jMQRdW6WnSB8MbAD+N2L+J8KYmhPcA+ZLgn/aSt+fGhx/rQg+eHpGjHsGeKTcfMcBPwJXVbKe3wAvlhvXA1gOHFLNmPqF2/pZOPwo8ADBh9le4bh8IrqGosVHuW7VWjr+dnpvI8b/AciMeF+PB14Jj9H2BPckOzic1gT4LNyvtNo67iJi2el/H9iHoLupEUFX8vPh+OvDY3Fvgsz6X8DJEev5IHwfW4TDtXb8xfpI6owg/Ob1FvCKu0+ImNQLWEtw4ABl6Z578M3qBYIPkpquvyrHA8PMLB94DRhkZi+bWSOgO7CJ4IM40t+BL939kYiYi/2nb4LPAkeFzwuAHHf/twfp9ESCPtfq+DnwH3df4+7bgQnAcVXEWKEw+/oDMCwi3jOAOR50G2wgaOT6V7aOGBUQdPW4u39K8G2qtODZlaAh2K/c/B+4+0Z3LwJmAr2p5P2pSUAedLlMJ8g+MbPbCRrX35WbtRdB47ofFXsNGFE6EHYdZALnu/vyaoZVABT4T1nKmwTHx0HAZ+F+dwQWmNm+McZXfv3xHn+7MLMLCT4kR3n4KUnQQE5x9+0edO3NJmjoIPiitCdBP35pcbZWjruK/vfdfbW7l3iQLT3DT58hBcBMdy/yIBN9n/D1CLsoS7u59gz/1trxF7NEtzT19SD4VjiOXb95nUnQAh9KUOQpLZJ1iFjuEYK+5sjl7mDnYnGF669BnAMIW3yC9PDvwIlAFpAejr+L4KBrVG7ZDhHPSw9wCL6VfAa0C4dfAK6oZlw/I+h/bhbu64vAVZXFGLFc+WLxkQTfdrqWGz+SoLDbmODb3IfAL6sZY2d2zgguA/4cPj8U+DqMfS+Cb4qHAv8g/PZK0KB9GMbQjCCj6FluG2XvTzXiahdxXDUlKPCfDlwC/JOwAB8x/4HhsbgfkMNP39S7RszzSyArfN4qfH9jzkIriPEToFvEsf1Auen5hBlBZfFFzDuWnTOC2jj+yr+3gwkK++3KzXcT8EL4vHk4zxHh8DsEDcUfCE+qqKXjrrLPlsj/x+v4qYjdmqC21yzc7jRgaDjtcYIeilEVHWc1Of5qdDwkegP19QBOICgMLQwP3hzg/PCAPiCc52rCdJugG2RR+GHwMj+d9bEvQYu+niCLKABaVrL+ITWIcwAwieBW20v4KT18iKB+0THczpKI7ZSe7XEvwYf1ZwTfOg+LWO8pYWyLwn/UJjWI7U4gL3xNXqosxvD5X8LXZkf4945w/DSCYlxp7O+E49OAv4Xr+xx4qJqxjSfo490ebu9igq6Al8N4FwCDwnmfB64Onx8ALCM8Qwi4Idx+LhHdbuXfn2rGdgSQHb7+uYTdjARdK8sjXos/EXyoTCPIliDI6hYRfIN9NHx/c8L3t0c4z20E/eI5EY+oZ0hVEGMfgoZ8IcE39tblpucTZFPR4js6fO03EmQLi2vj+KvkvV1G0LCX7u/T4bx7Am+Er9PnwA3h+POBtyKOtbnAoHiPuyifLUMI/kcWhePfYeeG4dwwxlzgL+G4/yLomizttppAUH+J6/iryUO3mBARSXFJXSMQEZGqqSEQEUlxaghERFKcGgIRkRSnhkBEJMWpIRARSXFqCCTlmdmlZrYqvHXwv8MrWKPNf5mZ/TVi+C4zeyne9YrUF11HICnPzJ4guIr1aTPrS3CTuLZR5m9GcKVyL4KLi/4HOM7dN8ezXpH6ooxAJLgSOC98XkBw9WmlPLhfzHiCG4s9RnB7hc0VzFqt9YrUl8b1HYBIA9ALWGJmRnDbkVh+Eep5gtsUDPfKb/pWk/WK1Dk1BJLSwt9w2JPgRoTbCX4w5opy85jv2of6J4J7+lf4PxTLekUaCjUEkup6AR+6++DIkeHtlzMJbsg2juAmaKXTfk9w07VzCG7MV9EtyCtbbxrBvf8dWOHuj9XerojUjBoCSXVHENy9tbw+wPjyH9QW/FD8RUB/d//BzFqaWR93z4lxvZcDb7v7x7UQu0itULFYUl0vgtsGl9cHmBo5wsw6EfwA0H978Fu1ENwq+tpqrPcogh9PEWkwdPqoSAXM7Dng/3n03+atyXqHA8OA74F73P27KhYRSTg1BCIiKU5dQyIiKU4NgYhIilNDICKS4tQQiIikODUEIiIpTg2BiEiKU0MgIpLi1BCIiKQ4NQQiIinu/wNZh/YAlKnLtAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107a80e48>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1077c2e48>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1076a1438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# we will keep only one of them\n",
    "DNNPlot(512, 512, \"AlexNet\")\n",
    "DNNPlot(512, 1024, \"AlexNet\")\n",
    "DNNPlot(512, 2048, \"AlexNet\")\n",
    "DNNPlot(512, 4096, \"AlexNet\")\n",
    "\n",
    "DNNPlot(512, 512, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(512, 1024, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(512, 2048, \"AlexNet\", commOnly=1)\n",
    "DNNPlot(512, 4096, \"AlexNet\", commOnly=1)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hiazad\n"
     ]
    }
   ],
   "source": [
    "a=\"azad\"\n",
    "b = \"hi\"+a\n",
    "print(b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "======== Weak Scaling Naive AlexNet (comp+comm) =========\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11419af28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11419af98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1143fec88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1142a9550>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "print(\"======== Weak Scaling Naive AlexNet (comp+comm) =========\")\n",
    "NaiveAlexNetPlot(512, 128)\n",
    "NaiveAlexNetPlot(2048, 512)\n",
    "NaiveAlexNetPlot(8192, 2048)\n",
    "NaiveAlexNetPlot(32768, 8192)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "breakdown:  0.00301573163708051   0.0017301233520507812   0.0047458549891312915\n",
      "breakdown:  7e-05   1.2e-05   0.001437865818540255   0.0008530616760253906\n",
      "best_time_ind:  5 best_comm_ind:  5\n",
      "best Wcomm:  11.1242840945 best_other:  5.95002401454\n",
      "breakdown:  0.0030727143042286235   0.0021806541900634764   0.0052533684942921\n",
      "breakdown:  9e-05   2.4e-05   0.0014463571521143117   0.0010663270950317383\n",
      "best_time_ind:  5 best_comm_ind:  5\n",
      "best Wcomm:  3.07847393766 best_other:  1.48750600363\n",
      "breakdown:  0.0031169599710156514   0.0023112868995666504   0.005428246870582302\n",
      "breakdown:  0.00010999999999999999   3.6e-05   0.0014484799855078259   0.0011196434497833252\n",
      "best_time_ind:  5 best_comm_ind:  5\n",
      "best Wcomm:  0.797952289976 best_other:  0.373145703983\n",
      "breakdown:  0.0031580213877124086   0.0023619450769424436   0.005519966464654852\n",
      "breakdown:  0.00013   4.8e-05   0.0014490106938562044   0.001132972538471222\n",
      "best_time_ind:  5 best_comm_ind:  5\n",
      "best Wcomm:  0.204238759192 best_other:  0.0939210275332\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1107178d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1107174e0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11409efd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAEaCAYAAAD+E0veAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3XtcVVXe+PHPVyPvpmllaYqWlimKipdKy3K0Mn9qjdM9szIra6brzGQzj1Zj956mZpqenma6TPeeUsgoaSQlg5KCREUFRwpSRklJUVBE4Pv7Y2+Oh+M5BwQOHOH7fr32i31Ze53v3uyz11lr7YuoKsYYYwxAq6YOwBhjTPiwQsEYY4yHFQrGGGM8rFAwxhjjYYWCMcYYDysUjDHGeFihYIwxxsMKBVNvIpIrIvtFpFhEdonIJyJyagg+5y0R2SYie0Rkk4jM9lo2RkSWicjPIrJDRD4QkZO9li9146saykRknU/+d4nIDyJSIiIbRWSA17Jfu8v2iEiaiIxtoG0aLyKVbkx7RSRbRG5siLx9Pidg/CJygYisEJEiEcn1s+45IvKNG99an3UvFZFkEdktIttF5B8i0qmh4zeNSFVtsKFeA5AL/MIdbwu8CsSF4HMGAW3c8TOB7cAId/oS4FdAZ6C9G0NCkLySgPle07OBtcBZgACnAce7y0YDJcAId9ntwA6gdQNs03hgqzsuwHSgHDirAfdb0PiBUcD1wBwg12fd44FCd9+2Bq4DdgFd3eXXABe7+7wrsBR4qamPSRvqcbw0dQA2HP2Dd6HgTk8GNoX4M88AtgFXBFg+HNgbYFkkUAFEutOtgC3AhADprwS+8ZruAChwcgNsh6dQ8Jq3A5jRgPuqVvEDv/BTKEwB1vvM2wTcHOCzLgfWNfUxaUPdB2s+Mg1KRNrjnIRWBUnzotvc4G9YW0P+L4rIPiALp1D4NEDS84D1AZbNBL5U1Vx3upc7DBaRLW4zy8MiUvX9WAq0FpHRItIauAnIwKmpNBgRaSUilwFdgHV+lvcOst92i8g1AbKub/ziZ3pwgLTB9rs5ChzT1AGYZiNORMpxfoXuAC4KlFBV5wJz6/IhqjpXRH4NnI3zK/uAbxoRGQLMB6YFyGYmsNBrupf7dxIQhXNS/hewFfg7sBdYBCTjnBB3A5eo+9O4AZwiIruBSuBH4HpVzfZNpKo/urEdqfrE/7Ub39XAhzjNRafhNBdVIyITgRtwmqvMUcpqCqahTFfVLjh9CncCX4hIj1B8kKpWqGoyzsn8du9lInI6zi/ju1T1S9913U7SHjgnuCr73b9PqeputwbxvzjNYAA3Azfi9Gkci9OuHi8ipzTQJv1HVbuo6vGqGq2q7zVQvlXqHL+qFuIUrvcCBTj9B4k4BaaHiIwB3sFp9trUoNGbRmWFgmlQ7gl7MU6bvd8rdETkJZ8rgbyHI2l6OAbnV2tVvn1wTlh/UtU3A6xzA7BYVYu95mUDZTjt7J5N8RqPBuJVdZOqVqpqAk7T1TlHEGu9uc1HgfZbsYhcG2DVesWvql+o6khVPR6nQ/pM4BuvuIYBS4CbVPXzem2kaXJWKJgGJY5pOFeibPSXRlVvU9WOAYZBAfI9UUSuEpGOItJaRC4CrgY+d5f3BJYDL6jqSwHyaAdcAbzuE88+4H3gdyLSSUR64VyJE+8m+Ra4VET6uds3ERgAZAb4nIdEJCnQPqorVf0xyH7rqKpvB1g1aPxuX0ZbIMKZlLYicqzX9gwTkQgR6Qw8A2xR1c/cZYOBBODXqvpxQ2+zaQJN3dNtw9E/4Fx9tB8oxmm/zgSubeDPOAH4Aqc9fA9OR+wtXssX4Py6L/YefPK4GsgDxE/+nYH33Pi34PRJiLtMgEdw2vv34hR21weJ9RXg0Vpu13h8rj4Kwf8naPxuDOozJHktfxcocof3gRO9lr2G0xfivd/Xh3J7bAjtUHXQG2MaiIhk4FzeWtjUsRhzpKxQMMYY42F9CsYYYzysUDDGGONhhYIxxhgPKxSMMcZ4HHWPuejevbtGRkY2dRjGGHNUSU9P36mqJ9SU7qgrFCIjI0lLS2vqMIwx5qgiInm1SWfNR8YYYzysUDDGGONhhYIxxhiPo65PwRjT9A4ePMjWrVspLS1t6lCMj7Zt29KrVy8iIiLqtL4VCsaYI7Z161Y6depEZGQkIr4vZjNNRVUpLCxk69at9O3bt055WPORMeaIlZaW0q1bNysQwoyI0K1bt3rV4KxQMMbUiRUI4am+/xcrFIwxR6Xt27dz1VVXcdpppzFixAgmT57Mpk2N/ybQxx57rE7pzjmnUV/cV2stqlAQaZzBmJamsb9Dqspll13G+PHjycnJIT09nccff5yCgoLQb6yPuhYKX331VSjCqbcWVSgYY5qHFStWEBERwW233eaZN3ToUMaOHctvf/tbBg8eTFRUFO+//z4ASUlJnH/++UybNo1+/frxwAMP8PbbbzNq1CiioqLIyckBYNasWdx2223ExMQwYMAA4uOdN7K+/vrr3HnnnZ7PmjJlCklJSTzwwAPs37+f6Ohorr3WeUX29OnTGTFiBIMGDeLll18G8JuuY8eOgFPABYp5/PjxzJgxgzPPPJNrr72Wxnj/jV19ZIw56mRmZjJixIjD5i9evJiMjAzWrFnDzp07GTlyJOeddx4Aa9asYePGjRx//PH069eP2bNn88033/D888/z17/+leeeew6A3NxcvvnmG3JycrjgggvYvHlzwDieeOIJXnjhBTIyMjzzXn31VY4//nj279/PyJEj+eUvf+k3XW1iXr16NevXr+eUU07h3HPPJSUlhbFjx9Zr39XEagrGmGYjOTmZq6++mtatW3PSSSdx/vnn8+233wIwcuRITj75ZNq0acNpp53GpEmTAIiKiiI3N9eTxxVXXEGrVq3o378//fr1Iysr64hi+Mtf/sLQoUMZM2YMW7Zs4d///nedYx41ahS9evWiVatWREdHV4szVKxQMMYcdQYNGkR6evoRrdOmTRvPeKtWrTzTrVq1ory83LPM9+odEeGYY46hsrLSMy/QJZ9JSUkkJiby9ddfs2bNGoYNG1avy0O9Y27dunW1OEPFCgVjzFHnwgsv5MCBA542e4C1a9fSpUsX3n//fSoqKtixYwcrV65k1KhRR5T3Bx98QGVlJTk5OXz//fecccYZREZGkpGRQWVlJVu2bOGbb77xpI+IiODgwYMAFBUV0bVrV9q3b09WVharVq3ym87buHHj6h1zQ7I+BWPMUUdEiI2N5e677+bJJ5+kbdu2REZG8txzz1FcXMzQoUMREZ566il69OhxRE1AvXv3ZtSoUezZs4eXXnqJtm3bcu6559K3b1/OOussBg4cyPDhwz3p58yZw5AhQxg+fDivvvoqL730EgMHDuSMM85gzJgxftO9/fbbnvmXXXYZX3/9db1ibkgS6t5sEWkNpAH5qjrFZ1kb4A1gBFAIXKmqucHyi4mJ0bq+T6GxLhdthAsEjGlSGzduZODAgU0dRoObNWsWU6ZMYcaMGU0dSr34+/+ISLqqxtS0bmM0H90FbAyw7GZgl6qeDvwZeLIR4jHGGBNASJuPRKQXcCnwKHCvnyTTgIfc8Q+BF0REtDEuxjXGGB+vv/56U4fQ5EJdU3gO+B1QGWB5T2ALgKqWA0VAtxDHZIwxJoCQFQoiMgX4SVWP7Lox/3nNEZE0EUnLz88nLy+P7OxsMjMzyc/PJzU1laKiIhITE6msrCQuLg6A2NhYAOLi4qpdThZqKSkplJSUkJCQADg3p3j/jY+Pp6ysjKSkJAoLC0lPT6/zNiUmJlJUVERqair5+flkZmaSnZ1NXl4e6enpFBYWkpSURFlZmefuTN94EhISKCkpISUlhYKCAjIyMsjJySEnJ4eMjAwKCgpsm2ybqm2TqrJnzx7Ky8spLi6mrKyM/fv3U1payoEDBygpKaG8vJy9e/dSWVnJ7t27Adi1a1e1v0VFRVRUVFBcXMzBgwfZt28fpaWllJaWsm/fPg4ePEhxcTEVFRUUFRX5zWP37t1UVlayd+9eysvLKSkp4cCBA5SWlrJ//37KysooLi6mvLycPXv2oKqH5bFr165mt02+x15thayjWUQeB64HyoG2QGdgsape55XmM+AhVf1aRI4BtgMnBGs+so5mY5pec+1obi7CsqNZVeepai9VjQSuApZ7FwiuJcAN7vgMN42dUo0xpok0+s1rIvKIiEx1J18BuonIZpyO6AcaOx5jzNFJRLjuukO/M8vLyznhhBOYMmVKkLUOFxkZyc6dO+uUpri4mFtvvdXz+O7x48eTmpp6RJ8fbhrl5jVVTQKS3PH5XvNLgV81RgzGmBB66LIGzi+2xiQdOnQgMzOT/fv3065dO5YtW0bPnj0bNo4azJ49m759+/Lvf/+bVq1a8cMPP7Bhw4ZGjaGh2WMujDFHrcmTJ/PJJ58A8O6773L11Vd7lv38889Mnz6dIUOGMGbMGNauXQtAYWEhkyZNYtCgQcyePbva46jfeustRo0aRXR0NLfeeisVFRUBPzsnJ4fU1FQWLlxIq1bOqbRv375ceumlADz77LMMHjyYwYMHV3sC65lnnsmsWbMYMGAA1157LYmJiZx77rn079/f8/iMhx56iBtuuIFx48bRp08fFi9ezO9+9zuioqK4+OKL/T4uo6FYoWCMOWpdddVVvPfee5SWlrJ27VpGjx7tWbZgwQKGDRvG2rVreeyxx5g5cyYADz/8MGPHjmX9+vVcdtll/Pjjj4DTOfv++++TkpJCRkYGrVu3rvY4Cl/r168nOjqa1q1bH7YsPT2d1157jdTUVFatWsXf//53Vq9eDcDmzZu57777yMrKIisri3feeYfk5GSeeeaZai/iycnJYfny5SxZsoTrrruOCy64gHXr1tGuXTtPQRgK9uwjY8xRa8iQIeTm5vLuu+8yefLkasuSk5NZtGgR4DxAr7CwkD179rBy5UrPJbqXXnopXbt2BeDzzz8nPT2dkSNHArB//35OPPHEOsWVnJzMZZddRocOHQC4/PLL+fLLL5k6dSp9+/YlKioKcJ72OmHCBETksEd4X3LJJURERBAVFUVFRQUXX3wxcPijvhuaFQrGmKPa1KlTuf/++z33XtSVqnLDDTfw+OOP1yr9oEGDWLNmDRUVFX5rC4HU9hHe3vMjIiI8j/T2TdfQrPnIGHNUu+mmm1iwYIHn13eVcePGeZp/kpKS6N69O507d+a8887jnXfeAWDp0qWem70mTJjAhx9+yE8//QQ4fRJ5eXkBP/e0004jJiaGBQsWePolcnNz+eSTTxg3bhxxcXHs27ePkpISYmNjGTduXINveyhYoWCMOar16tWL3/zmN4fNf+ihh0hPT2fIkCE88MAD/POf/wScvoaVK1cyaNAgFi9eTO/evQE466yzWLhwIZMmTWLIkCFMnDiRbdu2Bf3sf/zjHxQUFHD66aczePBgZs2axYknnsjw4cOZNWsWo0aNYvTo0cyePZthw4Y1+LbPnz+fJUuWNGieIX90dkOzO5qNaXp2R3N4C8s7mo0xxhx9rFAwxhjjYYWCMcYYDysUjDHGeFihYIwxxsMKBWOMMR5WKBhjjkqtW7cmOjqaoUOHMnz4cL766qug6Xfv3s2LL75YY77jx4+nNpe9b9q0icmTJ9O/f3+GDx/OFVdcQUFBQa3jD1f2mAtjTL2VvCo8+pEz/odpzt/6THe4qeabfdq1a0dGRgYAn332GfPmzeOLL74ImL6qUJg7d26ttimY0tJSLr30Up599ln+3//7f4Bz1/SOHTs46aST6p1/U7KagjHmqLdnzx7Pg+2Ki4uZMGECw4cPJyoqio8+ckqbBx54gJycHKKjo/ntb38LwJNPPklUVBRDhw7lgQcOvePrgw8+YNSoUQwYMIAvv/zysM975513OPvssz0FAjg1jMGDB1NaWsqNN95IVFQUw4YNY8WKFQC8/vrrTJ8+nYkTJxIZGckLL7zAs88+y7BhwxgzZgw///yzJ5977rmHmJgYBg4cyLfffsvll19O//79+eMf/xiaHeglZDUFEWkLrATauJ/zoaou8EkzC3gayHdnvaCq/whVTMaY0Hj0o4apIVRNP3ZTzZ+5f/9+oqOjKS0tZdu2bSxfvhyAtm3bEhsbS+fOndm5cydjxoxh6tSpPPHEE2RmZnpqF0uXLuWjjz4iNTWV9u3be07K4LzF7ZtvvuHTTz/l4YcfJjExsdpnZ2ZmMmLECL9x/e1vf0NEWLduHVlZWUyaNIlNmzZ51lu9ejWlpaWcfvrpPPnkk6xevZp77rmHN954g7vvvhuAY489lrS0NJ5//nmmTZtGeno6xx9/PKeddhr33HMP3bp1q3kH1VEom48OABeqarGIRADJIrJUVVf5pHtfVe8MYRzGmGbIu/no66+/ZubMmWRmZqKqPPjgg6xcuZJWrVqRn5/vt60/MTGRG2+8kfbt2wNw/PHHe5ZdfvnlAIwYMeKIH1OdnJzMr3/9awDOPPNM+vTp4ykULrjgAjp16kSnTp047rjjPDWNqKgoz0uAwHnya9X8QYMGcfLJJwPQr18/tmzZcnQWCuo8VKnYnYxwB3sqkDHN0B+mNUwNwXv6SJx99tns3LmTHTt28Omnn7Jjxw7S09OJiIggMjKS0tLSI8qv6rHVrVu39vuY6kGDBgXtv6gpX6j9Y7N91wnlY7MhxH0KItJaRDKAn4Blqurvjda/FJG1IvKhiJwaIJ85IpImImn5+fnk5eWRnZ1NZmYm+fn5pKamUlRURGJiIpWVlcTFxQEQG+u85zUuLo7KysoQbeXhUlJSKCkpISEhAcDzQo+qv/Hx8ZSVlXme/56enl7nbUpMTKSoqIjU1FTy8/PJzMwkOzubvLw80tPTKSwsJCkpibKyMuLj4/3Gk5CQQElJCSkpKRQUFJCRkUFOTg45OTlkZGRQUFBg22TbVG2bVJU9e/ZQXl5OcXHVb7+GU1payr59+zh48CDFxcVUVFRQVFQE4HnUdZXdu3ezYcMGysvLOe644/jpp5/o1q0bFRUVJCQkkJeXR0lJCe3atWPPnj2oKrt27WLixIn8/e9/Z9++fezatcvzEh5VZd++fZSVlbF//35UlQMHDlBSUkJ5eTl79+7lqquuIjk5mU8++cQTzyeffEJmZiYxMTG89dZbFBcXs379evLy8ujTpw8HDx6kvLzcs03g9IUAlJSUVNu2vXv3UllZyb59+1BVSkpKOHDgAJWVlZSWllJWVkZxcTHl5eXVtsk7D99jr9ZUNeQD0AVYAQz2md8NaOOO3wosrymvESNGaF05zy8N/WBMc7dhw4Zq0/OmosWvOMO8qdR7ujZatWqlQ4cO1aFDh+qQIUM0Pj5eVVV37NihY8aM0cGDB+usWbP0zDPP1B9++EFVVa+++modNGiQ3n///aqq+vjjj+vAgQN16NChOm/ePFVVPf/88/Xbb7/15NWnTx+/n79x40a96KKL9PTTT9eBAwfqlVdeqdu3b9f9+/frrFmzdPDgwRodHa3Lly9XVdXXXntN77jjDs/6ffr00R07dhy2zPvzV6xYoZdeeqlnHe9ll1xyiebn5/uNzff/o6oKpGktzteN9uhsEZkP7FPVZwIsbw38rKrHBcvHHp1tTNOzR2eHt7B8dLaInCAiXdzxdsBEIMsnzclek1OBjaGKxxhjTM1CefXRycA/3RpAK+D/VDVeRB7BqcYsAX4jIlOBcuBnYFYI4zHGGFODUF59tBY47P1zqjrfa3weMC9UMRhjjDkydkezMaZOGqs/0hyZ+v5frFAwxhyxtm3bUlhYaAVDmFFVCgsLadu2bZ3zsAfiGWOOWK9evdi6dSs7duxo6lCMj7Zt29KrV686r2+FgjHmiEVERNC3b9+mDsOEgDUfGWOM8bBCwRhjjIcVCsYYYzysUDDGGONhhYIxxhgPKxSMMcZ4WKFgjDHGwwoFY4wxHlYoGGOM8bBCwRhjjIcVCsYYYzxC+ea1tiLyjYisEZH1IvKwnzRtROR9EdksIqkiEhmqeIwxxtQslDWFA8CFqjoUiAYuFpExPmluBnap6unAn4EnQxiPMcaYGoSsUFBHsTsZ4Q6+D1+fBvzTHf8QmCAiEqqYjDHGBBfSPgURaS0iGcBPwDJVTfVJ0hPYAqCq5UAR0C2UMRljjAkspIWCqlaoajTQCxglIoPrko+IzBGRNBFJy8/PJy8vj+zsbDIzM8nPzyc1NZWioiISExOprKwkLi4OgNjYWADi4uKorKxsqM2qUUpKCiUlJSQkJACwePHian/j4+MpKysjKSmJwsJC0tPT67xNiYmJFBUVkZqaSn5+PpmZmWRnZ5OXl0d6ejqFhYUkJSVRVlZGfHy833gSEhIoKSkhJSWFgoICMjIyyMnJIScnh4yMDAoKCmybbJtsm47ybaotaazX6YnIfGCfqj7jNe8z4CFV/VpEjgG2AydokKBiYmI0LS2tjjHUabUjZm8oNMaEGxFJV9WYmtKF8uqjE0SkizveDpgIZPkkWwLc4I7PAJYHKxCMMcaEVihfx3ky8E8RaY1T+PyfqsaLyCNAmqouAV4B3hSRzcDPwFUhjMcYY0wNQlYoqOpaYJif+fO9xkuBX4UqBmOMMUfG7mg2xhjjEcrmI3OErCPcGNPUrKZgjDHGwwoFY4wxHi2q+aj4Fad95tGPnOk/TCMk04c/zcMYY44OLapQCHVhUDX92E0NG7cxxjQWaz4yxhjj0aJqCqGuIRxqPjLGmKOT1RSMMcZ4tKiagvUpGGNMcFZTMMYY49GiagrWp2CMMcFZTcEYY4xHi6opWJ+CMcYEZzUFY4wxHjXWFETkbOA6YBzOi3P2A5nAJ8Bbqlr7l382MetTMMaY4ILWFERkKTAb+Ay4GKdQOAv4I9AW+EhEpgZY91QRWSEiG0RkvYjc5SfNeBEpEpEMd5jvLy9jjDGNo6aawvWqutNnXjHwnTv8t4h0D7BuOXCfqn4nIp2AdBFZpqobfNJ9qapTjjjyOrA+BWOMCS5oTaGqQBCRDiLSyh0fICJTRSTCO42fdbep6nfu+F5gI9CzIYM3xhjTwFS1xgFIB9rjnNRzgQ+At2uzrrt+JPAj0Nln/nigEFgDLAUGBVh/DpAGpPXo0UNzc3M1KytL161bp1u3btVVq1bp7t27ddmyZVpRUaGxsbGqqrp48WJVVY2NjdWKigotfgUtfgWdN9UZQjWdnJysxcXFunTpUlVVXbRoUbW/H3/8sR44cEBXrFihO3fu1LS0NM3NzVXnnWihH3zjWbp0qRYXF2tycrJu375dV69erZs3b9bNmzfr6tWrdfv27XXeprr8n5YtW6a7d+/WVatW6datW3XdunWalZWlubm5mpaWpjt37tQVK1bogQMH9OOPP/Ybj22TbZNtU/VtAtK0Fudr0Vq8m1FEvlPV4SLya6Cdqj4lIhmqGl2LdTsCXwCPqupin2WdgUpVLRaRycDzqto/WH4xMTGalpZWY8z+lLzaOO9T6HBT3d6nYK/jNMaEioikq2pMTelqe5+CuFchXQvc7M5rXYuVIoBFOLWKxb7LVXWP1/inIvKiiHTXAE1S9WV9CsYYE1xt71O4C5gHxKrqehHpB6wItoKICPAKsFFVnw2QpoebDhEZ5cZTWNvgjTHGNKxa1RRUdSWw0mv6e+A3Nax2LnA9sE5EMtx5DwK93TxeAmYAt4tIOc79D1dpbdqz6sjuUzDGmOBquk/h7yISFWBZBxG5SUSu9bdcVZNVVVR1iKpGu8OnqvqSWyCgqi+o6iBVHaqqY1T1q/pvkjHmSM2ePZuBAwfSsWNHunXrxuTJk8nMzAy6zvjx4xGRasPgwYMbKWITKjXVFP4G/JdbMGQCO3BuWusPdAZeBd4OaYQNyPoUjPHvlVdeYcyYMYwdO5bExESWLl3K2rVr2bx5M23btg267l13Hbov9eSTTw51qCbEghYKqpoBXOFeQRTDocdcbFTV7EaIzxjTCNLS0hgxYgQAubm59O3bl/z8fDZs2MDw4cODrvvcc88dNm/Tpk0MGzYMEWHdunX07NmTYcOGsWHDBt577z2uvPLKkGyHqb/a9ikUA0mhDSX0rE/BGP+qCgSAsrIyAFq3bl2rX/5du3ZFVRkxYgRPPPEEI0eOZMCAATz99NPccccdzJkzh9GjR7NhwwauueYaKxDCXIt6dLYxJrji4mJuvPFGAO69996ghUKnTp2YMmUKPXv25Ouvv2b58uVcdNFFbNiwgR49ejB37lw+/vhjEhIS+Pzzz+nVqxd/+9vfGmtTTB21qELB+hSMCWzHjh1MnjyZtLQ0brnlFp588smg6ZcsWYJ7RTllZWUMGDCAvLw8VqxYwdVXXw3A7373OxISElBVbrrpJrp06RLy7TD1c0TvUxCR9qEKxBjTdPLy8hg7dixpaWnMmzePl19+2XPCBygqKiIrK4vc3FwA9u3bx7Zt2/zm1aqVc1o5ePAg9913HwBt2rTh2Wef5fvvvw/thph6q1VNQUTOAf4BdAR6i8hQ4FZVnRvK4Bqa9SkY498555zDf/7zH3r37s2+ffu4++67AbjmmmsYNWoUsbGx3HjjjQwdOpSMjAx++uknzjjjDC688EL69OnD119/TV5eHieddBITJkwAYMGCBaxevZrrrruOc845h7lz53LDDTfwxRdfeAoOE35q23z0Z+AiYAmAqq4RkfNCFpUxplH95z//AeDHH3/k+eef98yPjo5m1KhRh6Xv1q0bM2fOZPny5SQlJXHccccxffp0Fi5cSPfu3fnqq6946qmnOOmkk3j++efp2rUrixYt4vPPP+fpp5/m97//faNtmzkytX0gXqqqjhaR1ao6zJ23RlWHhjxCH/V5IN6D05zqcMj7FD6yB+IZY8JLQz8Qb4vbhKTuQ+7uwnk/gmlBrNAypvmrbaFwG/A8zvsU8oF/AXeEKqhQsT4FY4wJrrY3r+3EeWy2McaYZqy2Vx/1BX6N8wY1zzqqOjU0YYWG3adgjDHB1fa6sDic13D+Ffhvr8EYE8bmz5+PiJCYmNhkMSQmJiIiLFiwoMliMLV3RFcfNUI8NbLXcdZfXTtywz0+U91b/uDdAAAdjklEQVTPP/9M79696devH2vXrgWcd7I/++yzvPzyy+Tl5dGrVy/uu+8+br/99hrzO3DgACNHjmTdunUA7Nq1q9Z3KA8ZMoQffviBH3/8ka5du9Z9o0yd1fbqo9rWFJ4XkQUicraIDK8a6hmjMSaE3njjDUpKSjyPnAB4+umnuf/++9m7dy833HADBw8eZO7cubz//vs15veHP/yBjRvrdtHhVVddRXFxMW+/fdQ8ab/lUtUaB+BxYCvwBc5rOFcAy2tY51Q33QZgPXCXnzQC/AXYDKwFhtcUy4gRI7Su5k1F501Fi19xhlBN15XzGzn0Q3ONz1Q3YcIEBTQlJcUzLyYmRgF9/fXXVVU1NjZWAR08eHDQvFasWKEiog8//LACCuiuXbtUVXX27NkK6O23366qqm+++aYCOnToUD1w4ICqqiYnJyugF110USg21dQCkKa1ON/XtqbwK6Cfqp6vqhe4w4U1rFMO3KeqZwFjgDtE5CyfNJfgvLCnPzAH+J9axmOMqUFVk9HAgQM986pemJORkUFpaSnfffcdABs2bODgwYN+8ykqKuKGG25gxowZzJw587Dlf/7zn+nXrx8vvfQSH374IXfffTdt2rThzTff5Nhjj60Ww+rVqxtuA01I1LZPIQ6Yo6o/1fmDRD4CXlDVZV7z/hdIUtV33elsYLyq+n/SFtan0BCsT6FliIiIoLy8nIMHD3LMMc5Fg/Hx8UyfPp2KiorD0ufn53PKKaccNv+6664jKSmJtWvXsmfPHvr27QtU71NISUnh/PPPp7KyElX1NFNVKS8vJyIigoiICM/7Gkzjaug+hS5Aloh8JiJLqoYjCCYSGAak+izqCWzxmt7qzvNdf46IpIlIWn5+Pnl5eWRnZ5OZmUl+fj6pqakUFRWRmJhIZWUlcXFxAMTGxgIQFxdHZWVlbcOtt5SUFEpKSkhISABg8eLF1f7Gx8dTVlZGUlIShYWFpKenk5eX12jx+caTkJBASUkJKSkpFBQUkJGRQU5ODjk5OWRkZFBQUEBKSkqjxZeYmEhRURGpqank5+eTmZlJdnY2eXl5pKenU1hYSFJSEmVlZcTHx9drm+ryf6rLsdcU21R1wt67d68nD4D09HRuueUW7r//fp555hnAeaHOtm3b/G7T22+/Tfv27Zk0aRI333yzJ5+JEyfy1VdfkZqaSmRkJNHR0agq7dq1Y/To0dW26YMPPgCgXbt29n9qom2qrdrWFM73N19Vv6jFuh1x+iIeVdXFPsvigSdUNdmd/hz4vaoGrArYs4/qz2oKLcOECRNYvnw5KSkpnHPOOYDzOOuIiAhPmgULFvDII49w3nnn8cUXztc5JyeHgwcP0qtXLzp27FjtEdq+VqxYwfjx41m0aBEzZsygbdu2lJaWMnfu3Gov1ElJSWHs2LFMmjSJzz77LERbbIJp0JqCqn7hb6hFEBHAIuBt3wLBlY/TIV2llzvPGFNPU6ZMAfCc7AE+++wzoqOjueWWW7jooot45JFHiIiI4LHHHvOkmTBhAgMHDvTc2+DdCfnDDz940u3atYvx48ezbds2br31Vtq0acPKlSvp27cvL774YrWTf1UMl156aUi32dRf0DuaRSRZVceKyF6cKw48i3AuE+kcZF0BXgE2quqzAZItAe4UkfeA0UBRsP6E+rJnH5mWZObMmfzXf/0X7777LvPmzQOgZ8+eniYhEWH8+PEsXLiQc889t86fc/PNN1NYWMjChQsZOXIkr732GhdccAE33XQTmZmZdO3alffee48OHTpw/fXXN9TmmRCp6TEXHQBUtVMd8j4XuB5YJyIZ7rwHgd5uni8BnwKTcS5J3QfcWIfPMcb40a1bN+69917+9Kc/kZiYyC9+8QuGDRvmuSopkKq3q/kTGRmJb5Pzp59+Wm26qsO5SmJiIuvWrWP+/PnN9sa15tS0GrRPQUS+U9WwuknN+hTqr7n2KTRGfNbfYfwJ9+8GNNz7FE4UkXsDLQzSLGSMMeYoVFOh0BrnvcyNVA6GlvUpGGNMcDUVCttU9ZFGicQYY0yTq6lQaBY1hCr2PgVjjAmupvsUJjRKFMYYY8JC0JqCqv7cWIE0ButTMMaY4Gr1Ok5jjGlKR8Mln81FiyoUrE/BNCW7j8IcDVpUoWCMCcwKLQMtrFCwPgVjjAmutu9TMMYY0wK0qJqC9SkYY0xwVlMwxhjj0aJqCtanYIwxwVlNwRhjjEfIagoi8iowBfhJVQf7WT4e+Aioer/f4lA/fM/6FIwxJrhQNh+9DrwAvBEkzZeqOiWEMRhjjDkCISsUVHWliESGKv+6sD4FY4wJrqn7FM4WkTUislREBgVKJCJzRCRNRNLy8/PJy8sjOzubzMxM8vPzSU1NpaioiMTERCorK4mLiwMgNjYWgLi4uGrvjA21lJQUSkpKSEhIAGDx4sXV/sbHx1NWVkZSUhKFhYWkp6eTl5fXaPH5xpOQkEBJSQkpKSkUFBSQkZFBTk4OOTk5ZGRkUFBQQEpKSqPFl5iYSFFREampqeTn55OZmUl2djZ5eXmkp6dTWFhIUlISZWVlxMfHV9uWUKvrsZeYmNgo8dX12MvOzm6U+OzYq5+6HntFRUW1/oyg72iuL7emEB+gT6EzUKmqxSIyGXheVfvXlKe9o7n+wvkdyBDe8dXvHbkNF0cgzTU+O/Yc4fCO5pBR1T1e45+KyIsi0l1VdzZVTE1t3tTGKbTAHkBjjPGvyQoFEekBFKiqisgonKaswlB+Zrj3KYR7fMaY5i+Ul6S+C4wHuovIVmABEAGgqi8BM4DbRaQc2A9cpaFsyzLGGFOjUF59dHUNy1/AuWS10YT7fQrhHp8xpvlr6quPjDHGhBF79lEIpptrfMaY5s9qCsYYYzxaVE0h3Nvswz0+Y0zzZzUFY4wxHi2qphDubfbhHp8xpvmzmoIxxhiPFlVTCPc2+3CPzxjT/FlNwRhjjEeLqimEe5t9uMdnjGn+rKZgjDHGo0XVFMK9zT7c4zPGNH9WUzDGGOPRomoK4d5mH+7xGWOaP6spGGOM8WhRNYVwb7MP9/iMMc1fyGoKIvKqiPwkIpkBlouI/EVENovIWhEZHqpYjDHG1E4oawqv47xZ7Y0Ayy8B+rvDaOB/3L8hE+5t9uEenzGm+QtZTUFVVwI/B0kyDXhDHauALiJycqjiMcYYUwuqGrIBiAQyAyyLB8Z6TX8OxARIOwdIA9J69Oihubm5mpWVpevWrdOtW7fqqlWrdPfu3bps2TKtqKjQ2NhYVVVdvHixqqrGxsZqRUWFzpuKzpuKFr/iDKGaTk5O1uLiYl26dKmqqi5atKja348//lgPHDigK1as0J07d2paWprm5uY2Wny+8SxdulSLi4s1OTlZt2/frqtXr9bNmzfr5s2bdfXq1bp9+3ZNTk5W0EYZli1bprt379ZVq1bp1q1bdd26dZqVlaW5ubmalpamO3fu1BUrVuiBAwf0448/9mxLY8RW12Nv2bJljRJfXY+9rKysRonPjr36DXU99nbv3q1AWm3O2+KedENCRCKBeFUd7GdZPPCEqia7058Dv1fVtGB5xsTEaFpa0CQBPThNgEboyP2obvs03OMTqdNqR6yuh2RjxFefr4vFF97/W2i+8QGISLqqxtSUrimvPsoHTvWa7uXOC5lwb7MP9/iMMc1fU96nsASY6V6FNAYoUtVtTRiPMca0eCGrKYjIu8B4oLuIbAUWABEAqvoS8CkwGdgM7ANuDFUsVcL9PoBwj88Y0/yFrFBQ1atrWK7AHaH6fGOMMUeuRd3RHO5t9uEenzGm+bNnHxljjPFoUTWFcG+zD/f4jDHNn9UUjDHGeLSomkK4t9mHe3zFr0gjxRe6GyqNMcFZTcEYY4xHi6ophHubvcVXv/iMMfVnNQVjjDEeLaqmEO5t9hZf/eIzxtSf1RSMMcZ4tKiaQri3iVt89YvPGFN/VlMwxhjj0aJqCuHeJm7x1S8+Y0z9WU3BGGOMR4uqKYR7m7jFV7/4jDH1F9KagohcLCLZIrJZRB7ws3yWiOwQkQx3mB3KeIwxxgQXyjevtQb+BkwEtgLfisgSVd3gk/R9Vb0zVHF4C/c2cYuvfvEZY+ovlDWFUcBmVf1eVcuA9wD72htjTBgLZZ9CT2CL1/RWYLSfdL8UkfOATcA9qrrFN4GIzAHmAPTo0YO8vDxKS0s5ePAgXbt2ZevWrZx55pl8++23XHjhhSxZsoTp06cTGxvLZZddRlxcHFOnTm20NvFLz0ghOjqaL7/8kosvvpjFixdz+eWXe/7Gx8czadIkvvrqK6KiosjNzaV79+78byPFF9OlejwJCQmMGzeOjIwMTj/9dLZt20anTp0A2Lt3LyeffDKbN2/mk0aK78LeiYwcOZKsrCx69erFrl27iIiIoG3btuzcuZPIyEjWrVvHOeecw7/+9S+mTJnC4sWLgcsJtboee8uXLwd+EfL4UlLqduyVlpYCZ4Q8Pt94anvswbkhjw0gMbFux54ueLNR4svOfqJOx97IkSNr/RnivCq54YnIDOBiVZ3tTl8PjPZuKhKRbkCxqh4QkVuBK1X1wmD5xsTEaFpaWp1ienCa8+jnkHeUflS3fWrx1S8+Hrqsbusd0WfE1nlVkQaMI4D6fJ3DOb7GiA3qsf8a49iDeh5/kq6qMTWlC2VNIR841Wu6lzvPQ1ULvSb/ATwVwnjCvk3c4qtffMaY+gtlofAt0F9E+uIUBlcB13gnEJGTVXWbOzkV2BjCeEwzV9I7DghtodUhBHEbE05CViioarmI3Al8BrQGXlXV9SLyCJCmqkuA34jIVKAc+BmYFap4IPyvs7f4wj8+u4fCNHchvXlNVT8FPvWZN99rfB4wL5QxGGOMqb0WdUdzuLeJW3zNOz5jjgb27CNjjDEeLaqmYG3iFl99p61PoWnogka65JO6X/LZXLSoQsGYptQ4JzY7qZn6aVGFQri3OVt8zTu+cGeFloEWVigY05TsPgpzNGhRhYK1iVt89Z2uT59CuMdnDNjVR8YYY7y0qJpCuLc5W3wWX1PGZwy0sELBGBOY9XkYaGGFgrWJW3z1nW7OfQrhHp9pHC2qUDDGHJ1Kesc1TqHV8KEfdVpUoRDubboWn8Vn8fn36EfhHd+Dq+MaJb7GaH6zq4+MMcZ4tKiagrWJW3z1nW7ObfbhHN8fpll8jdUnYzUFY4wxHiGtKYjIxcDzOG9e+4eqPuGzvA3wBjACKASuVNXcUMUTzm2SFp/FZ/EFFu59CuEe35EIWU1BRFoDfwMuAc4CrhaRs3yS3QzsUtXTgT8DT4YqHmOMMTULZU1hFLBZVb8HEJH3gGnABq8004CH3PEPgRdERFRVQxGQtYlbfPWdbq5t9uEeX7i32Yd7fEdCQnT+RURmABer6mx3+npgtKre6ZUm002z1Z3OcdPs9MlrDjDHnTwDyA5J0P51B3bWmKrpWHz1Y/HVXTjHBhafrz6qekJNiY6Kq49U9WXg5ab4bBFJU9WYpvjs2rD46sfiq7twjg0svroK5dVH+cCpXtO93Hl+04jIMcBxOB3OxhhjmkAoC4Vvgf4i0ldEjgWuApb4pFkC3OCOzwCWh6o/wRhjTM1C1nykquUicifwGc4lqa+q6noReQRIU9UlwCvAmyKyGfgZp+AIN03SbHUELL76sfjqLpxjA4uvTkLW0WyMMeboY3c0G2OM8bBCwRhjjEezLRRE5FUR+cm9F6KmtBNE5DsRyRCRZBE53Z1/nju/3L3vwnudJ0Uk0x2u9Jr/tohku/NfFZGIAJ95qoisEJENIrJeRO6q5Xb9RUSKvabbiMj7IrJZRFJFJNKdf6yIvCYi60RkjYiM91rnWBF5WUQ2iUiWiPwyyOe1FpHVIhIfJE17EfnEzWu9iDzhtcxvfF7Le4tIsYjc7zXvHjefTBF5V0TaBvjcWqVz0z4qIlu8912w+ERkooiku/svXUQu9JPnkkDHV6DjT0R+7bWfngoUr5t2vIgUucdlhojMr0X+T7v5rxWRWBHp4ifftiLyjXtcrBeRh935tTp2vfK51z1+14rI5yLSx2tZhVfcS7zmi/u/2CQiG0XkNwHy7iIiH7rbslFEzvZadp+IqIh0ryE+v99fEYkWka/dbV8r1b+/fs8FPvketu8D7XcRiRCRf7rH0UYRmRcsZned3iLyLzf9Bj/fmWrngAanqs1yAM4DhgOZtUi7CRjojs8FXnfHI4EhOM9nmuGV/lJgGU5HfQecK606u8smA+IO7wK3B/jMk4Hh7ngnN4azaogzBngTKPaaNxd4yR2/CnjfHb8DeM0dPxFIB1q50w8DC93xVkD3IJ95L/AOEB8kTXvgAnf8WOBL4JJg8Xmt+yHwAXC/O90T+AFo507/HzDLz2fWKp1X+jHuPi/2mR9o/w0DTnHHBwP5Putd7u4Xv8eXv+MPuABIBNpU/V9q+H+PD7TfAx3fwCTgGHf8SeBJP+sK0NEdjwBS3f1Tq2PXZ3vau+O3e/9vffez1/wbcb5PVcei330A/BOY7XVMdXHHT8W5eCUv2HFbw/d3ANDfHT8F2OaVv99zQS3+t373O3AN8J7X9yQXiKwh7iRgojvesWofu9OHnQMaemi2NQVVXYlzRRPg3AchIt+K+4tZRB4XkUerkgOd3fHjgP+4eeSq6lqg0if7s4CVqlquqiXAWuBid51P1QV8g3N/hr/4tqnqd+74XmAj0DNQjOI8S+pp4Hc+WU3D+QKBc4KdICLixrjczf8nYDfOAQVwE/C4u6xSfe4g99pnvXAKwH+408e5vyTPcKffFZFbVHWfqq5w8ysDvvPa7kDxISLTcU7s630++hignTj3rrTH/X/44Ztul7/43LhWqeo2P3n4jU9VV6tq1eeudz+njZtvR5zCcmGAuA47/ly3A0+o6gE3zU9ufveIyKvueJT7S719oLyD5I+q/ktVy93JVfg5/tzDs+qXZoQ7aKBjV0Ser6qliMhFIrJSRFqp6gpV3Rfss/y4HXhEVSu994E3ETkO58T7ipumTFV3u4v/jPMdUK/0geLz+/1V1U2q+m93/D/AT0DVnb5+zwU+6x+274PsdwU6uMdoO6AM2CMiI91aRVsR6eDWWgaL83y4Y1R1mZtvcdU+DnIOaFihKm3CYcD5peBdmg/COfn+AlgNHOvOH4dz09xWnGczdfbJ53Wq/9KYBKTgnIi6A98D9/msE4FzchxXyzh/xDkYA8V4F3CPO+5dU8gEenlN57gxzcH5BX4M0BenUPgl0AXYAjzrxvcBcFKAuD7EeYLteNxfrMBE4GucX9UJftbp4u6PfjXE19HNpyPO86/u90pzF1AM7ADeDrLfDktXi/h8awp+4/NJMwNI9Jr+M3CZ7/FVi+MvA6eWlgp8AYx057cCVrp5pgHnuvPH4xyXa4ClwKBg+fv5/I+B6wIsa+3GU4xPbQKfYxfnOF+PUzPIBk7zk98LwB+9psvdbVkFTPeaXwj8wV22FPcXu09e0TiF0us434F/4NTIpwHPu2lyq/5PNcWHz/fXZ9konO9bVc0l6LmgNvvee7+7+/I99xgtAeZ4pVsIPIPz4NB57rzpQDyw2N32p4HWwc4BDT006km6sQd//zjgQaAUGOY1bzHOM5cAfovzmO+gB5V7YGfgNCO9Ddzts/zvwHO1iLEjTtPO5YFixKniJnOoelqbQuEYnJNXBvAR8Kl7wHXH+fUyw01/L/Cmn7imAC+64+PxasbAub660Ptz3fnH4HzR765FfM8AV7jzHuJQ81FXnBrOCe4XKg4/J7Zg6QLF57vvgsXnNT3InXeaOx0NLAl0fAU7/tzP+itO88wonFpS1WXh/XBO0P/tlb4zh5p5JgP/run49jk+Y6vyDxJjF2AFMDjYsQucg3Oi/7WfPK7DOfm38ZrX02u7cr32XzHuDyicJrgv/eQX435W1XfyeZyTYypwnDsv1+f/FCy+1/FTKOA0J2YDY2p7Lqhp3/vud+BcnPNDBE4zbjaHfjAdi1Pgp3LoxD8DKHL32zHAIpynSQc8BzT00Gybj4KIwvnVfCKAiJwADFXVVHf5+zgHWFCq+qiqRqvqRJwv+aaqZSKyAOdkdW+wPNyOvEU4v3IXB4oRp337dGCziOQC7cW54Q8CPCpEnaate9wYp+F8+TfhnCz34Rz84NQUhvsJ71xgqvt57wEXishbItIKGOjm0dVnnZdxTlzPec0L9CiT0cBTbv53Aw+Kc7PjL4AfVHWHqh504/T3//Cbrob4/An4qBW3+SwWmKmqOW76s4EYN+5kYICIJNXic8D59blYHd/gNGtUdZb2xzlhnlKVWFX3qNvMo6qfAhE1da66cc/CKdSvVfcMEog6zTIrcJs/gxy7UTj75RTvmSLyC5wT4VR1m8XcfPPdv9/jtJEP894H7ngsTpu/r63AVq/v5Ic4x2hfYI2773sB34lIj2DxBSIinYFPgD+o6ip3Xp3OBV55zuLw/X4NTo31oDpNZSkcasbthvOjsBNQdZHEViBDVb9Xpzkqzt32YOeAhhWq0iYcBg7/pXY5TifVAJwTZBec0ngnMMBNczOwyCef16nefNQa6OaOD8H5BVhVgs8GvsLtAA0Sm+B0gPn+IjssRj/retcU7qB6R+n/uePtgQ7u+EScPpCqdd4DLnTHZwEf1BDreA41H92Hc/Ifh9MEEOHOX4hTwLXyWddvfD5pHuJQTWE0TlNAe3cf/RP/v/78pgsUn799V8P+64LzK+7yIPul2vFVi+PvNpz2dNz/7xY39uNwfkEOAP7FoVpcDw794hyF08QowT4f5+S+ATghSFwncKhjtR3OhQFTCHDsAn3cY/EUnJpn1S/pYTi1qP4+6btyqDO9O/Bv3IsogCeAm7yOq28DxPglcIbX8fG0z/JcDjUf+Y0vyPf3WOBzDq/d13guCPK/9bvfgd9z6IKPDm6aIe70EpxC4w/AC17nljVV+QCvAXcEOwc09NDoJ+rGGnCuntgGHMQpfX/vHjinust/A/zTHb8MWOf+M5I4VL0b6a5bgvMrZL07v637z92AU22O9vrccveLkuEO8wPENxanGWetV9qZgWIMdEC4sXwAbMZph62KPRLnRLMR54qXPl7r9MFpw17rfjl617Avx+O0c57h5tfJnf8sTht5L3dbNnpty+xg8fnk/xDV+xQeBrJwCts38WqW8FnPN53f+Nzxp9z/ZaX796Ea9t8f3f97htdwos/nRxK4+cb3+LsZ52T0lhvvdxwqmF8FfuOOn+rGciJwJ07Bt8Y9zs4Jlr87fzNOYVMV80t+YhuC01691o1lfqBjF6fQSsSpCYDTx7TO3W+JQIFX+qpmtXM49H1aVxWbu6wLzi/0dTh9P0MD7L9onEJ9Lc6v5a4+y3NxCpxg8QX6/l7n7jfv/210sHNBLf63fvc7Tk3gA/f/uAH4rTt/Jm6Bg1MQpHodDxPd7V6HU6AdG+wc0NCDPebCGGOMR0vsUzDGGBOAFQrGGGM8rFAwxhjjYYWCMcYYDysUjDHGeFihYIwxxsMKBWO8iMitIrLdfXTy9+5dqsHS3yYi/+M1vVBE3qxvvsY0FbtPwRgvIvICzg1pL4nIcGCZqnYLkr49zk2CUTg3JP4J5yaz/fXJ15imYjUFY6obgnOXNDh3q7YOllidxxq/CzwK/AXncQr7/SQ9onyNaSrHNHUAxoSZKGCj+86H3+A83qMmr+I8XmOaHnpwXkPka0yjs0LBGJeInIrzrJrPcJ5r8w3OA/O804ge3uY6H+d5+X6/T7XJ15hwYYWCMYdEAZ+r6sXeM93HM8fiPJjtDZyHoVUtuw/n4WtX4Dygz/sR6DXlW/UmLQXyVPUvDbcpxtSNFQrGHDIE5+mYvqKBd31P2iJyIc47h89W1b0i0llEolU1o5b53g58pKpfNEDsxjQI62g25pAonEcW+4rGecOeh4j0xnlN5K/Uecc2OG8Iu/sI8h2B89IVY8KGXZJqTA1E5BXgFnVfNt+A+U4DpgK7gMdU9ecaVjEm5KxQMMYY42HNR8YYYzysUDDGGONhhYIxxhgPKxSMMcZ4WKFgjDHGwwoFY4wxHlYoGGOM8bBCwRhjjIcVCsYYYzz+PxU6KYgAaV1uAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x110752518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "DNNPlot(512, 128, \"AlexNet\")\n",
    "DNNPlot(2048, 512, \"AlexNet\")\n",
    "DNNPlot(8192, 2048, \"AlexNet\")\n",
    "DNNPlot(32768, 8192, \"AlexNet\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-18-37378c95cb0f>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-18-37378c95cb0f>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    best_time_ind:  5 best_comm_ind:  5\u001b[0m\n\u001b[0m                                  ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "breakdown:  7.068874957316716   4.055409137207031   11.124284094523746\n",
    "best_time_ind:  5 best_comm_ind:  5\n",
    "best Wcomm:  11.1242840945 best_other:  5.95002401454\n",
    "breakdown:  1.8006105822779734   1.2778633553771972   3.0784739376551706\n",
    "best_time_ind:  5 best_comm_ind:  5\n",
    "best Wcomm:  3.07847393766 best_other:  1.48750600363\n",
    "breakdown:  0.45819311573930077   0.3397591742362976   0.7979522899755984\n",
    "best_time_ind:  5 best_comm_ind:  5\n",
    "best Wcomm:  0.797952289976 best_other:  0.373145703983\n",
    "breakdown:  0.11684679134535912   0.08739196784687041   0.20423875919222953\n",
    "best_time_ind:  5 best_comm_ind:  5\n",
    "best Wcomm:  0.204238759192 best_other:  0.0939210275332"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.7610856520638403"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "1.2778633553771972/0.3397591742362976\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.000000000013445"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "5.95002401454/1.48750600363\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.9069581754845273"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.797952289976/0.204238759192"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> new_python_code/spaa.py <==

# coding: utf-8

# In[70]:


from __future__ import division
from matplotlib.backends.backend_pdf import PdfPages

class DNNLayer:
    type = ""
    
    #input activation related
    Xw = 0 # input activation width
    Xh = 0 # input activation height
    Xd = 0 # input activation depth (= filter depth kd)
    
    #output activation related
    Yw = 0 # output activation width
    Yh = 0 # output activation height
    Yd = 0 # output activation depth (= number of filters)
    
    #filter related
    numFilters = 0 # number of filters (= output activation depth)
    Kw = 0 # filter/kernel/convulution width
    Kh = 0 # filter/kernel/convulution height
    Kd = 0 # filter/kernel/convulution depth (= input activation depth xd)
    
    # di
    numNeurons = 0 #number of neuron in this layer
    # w
    numParam = 0 # number of parmeters (including bias) between the previous layer and this layer
    
    @classmethod
    def InputLayer(cls, weidth, height, depth):
        curL = DNNLayer()
        curL.type = "input"
        
        #image related
        curL.Yw = weidth
        curL.Yh = height
        curL.Yd = depth
        
        return curL
    
    @classmethod
    def FCLayer(cls, prevL, neurons):
        curL = DNNLayer()
        curL.type = "FC"
        
        curL.numNeurons = neurons
        curL.numParam  = prevL.numNeurons * curL.numNeurons        
        return curL
    
    @classmethod
    def ConvLayer(cls, prevL, nk, kw, kh, kd, stride, padding, pooling):
        curL = DNNLayer()
        curL.type = "conv"
        
        #input activation related
        curL.Xw = prevL.Yw
        curL.Xh = prevL.Yh
        curL.Xd = prevL.Yd
        
        #filter related
        curL.numFilters = nk
        curL.Kw = kw
        curL.Kh = kh
        curL.Kd = kd #curL.xd
        
        
        #output activation related
        if padding==True: # arbitrary padding
            curL.Yw = curL.Xw
            curL.Yh = curL.Xh
        else:
            curL.Yw = (curL.Xw - curL.Kw)/stride + 1
            curL.Yh = (curL.Xh - curL.Kh)/stride + 1
        if pooling == True:
            curL.Yw = math.floor(curL.Yw/2)
            curL.Yh = math.floor(curL.Yh/2)
        curL.Yd =  curL.numFilters
        
        # number of neurons
        curL.numNeurons = curL.Yw * curL.Yh * curL.Yd
       
        # for each neuron: kw * kh * kd connections
        # assuming the same parameter for each neurons in a depth slice (each filter)
        curL.numParam = ((curL.Kw * curL.Kh * curL.Kd) + 1) * curL.numFilters # +1 for bias
        return curL
    
    @classmethod
    def ConvLayer1(cls, prevL, nk, kw, kh, stride, padding, pooling):
        curL = DNNLayer()
        curL.type = "conv"
        
        #input activation related
        curL.Xw = prevL.Yw
        curL.Xh = prevL.Yh
        curL.Xd = prevL.Yd
        
        #filter related
        curL.numFilters = nk
        curL.Kw = kw
        curL.Kh = kh
        curL.Kd = curL.Xd
        
        
        #output activation related
        
        curL.Yw = math.floor((curL.Xw - curL.Kw + 2*padding)/stride) + 1
        curL.Yh = math.floor((curL.Xh - curL.Kh + 2*padding)/stride) + 1
        
        if pooling == True:
            curL.Yw = math.floor(curL.Yw/2)
            curL.Yh = math.floor(curL.Yh/2)
        curL.Yd =  curL.numFilters
        
        # number of neurons
        curL.numNeurons = curL.Yw * curL.Yh * curL.Yd
       
        # for each neuron: kw * kh * kd connections
        # assuming the same parameter for each neurons in a depth slice (each filter)
        curL.numParam = ((curL.Kw * curL.Kh * curL.Kd) + 1) * curL.numFilters # +1 for bias
        return curL  

# AlexNet Layers
class AlexNetArch:
    Layers = []
    def __init__(self):
        self.Layers = []
        self.Layers.append(DNNLayer.InputLayer(227, 227, 3))
        self.Layers.append(DNNLayer.ConvLayer(self.Layers[0], 96, 11, 11, 3, 4, False, False))
        self.Layers.append(DNNLayer.ConvLayer(self.Layers[1], 256, 5, 5, 48, 1, True, True))
        self.Layers.append(DNNLayer.ConvLayer(self.Layers[2], 384, 3, 3, 256, 1, True, True))
        self.Layers.append(DNNLayer.ConvLayer(self.Layers[3], 384, 3, 3, 192, 1, True, False))
        self.Layers.append(DNNLayer.ConvLayer(self.Layers[4], 256, 3, 3, 192, 1, True, True))
        self.Layers.append(DNNLayer.FCLayer(self.Layers[5], 4096))
        self.Layers.append(DNNLayer.FCLayer(self.Layers[6], 4096))
        self.Layers.append(DNNLayer.FCLayer(self.Layers[7], 1000))
        
    def PrintParam(self):
        for i in range(1,9):
            print(self.Layers[i].numNeurons)
            print(self.Layers[i].numParam)

    def Weights(self):
        W = []
        for i in range(1,9):
            W.append(self.Layers[i].numParam)
        return W
    
    def Neurons(self):
        d = []
        for i in range(1,9):
            d.append(self.Layers[i].numNeurons)
        return d
    
    

# ResNet50 Layers
class ResNet50Arch:
    Layers = []
    def __init__(self):
        self.Layers = []
        self.Layers.append(DNNLayer.InputLayer(224, 224, 3)) 
        #prevL, nk, kw, kh, kd, stride, padding, pooling
        curLayer = 0
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 7, 7, 2, 3, True))
        #self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 3, 3, 2, 1, True))
        curLayer+=1
        
        for i in range(1,4):
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 1, 1, 1, 0, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 64, 3, 3, 1, 1, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 1, 1, 1, 0, False))
            curLayer+=1
            
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 1, 1, 2, 0, False))
        curLayer+=1
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 3, 3, 1, 1, False))
        curLayer+=1
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))
        curLayer+=1
            
        for i in range(1,4):
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 1, 1, 1, 0, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 128, 3, 3, 1, 1, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))
            curLayer+=1
        
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 1, 1, 2, 0, False))
        curLayer+=1
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 3, 3, 1, 1, False))
        curLayer+=1
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 1024, 1, 1, 1, 0, False))
        curLayer+=1
        for i in range(1,6):
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 1, 1, 1, 0, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 256, 3, 3, 1, 1, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 1024, 1, 1, 1, 0, False))
            curLayer+=1
            
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 2, 0, False))
        curLayer+=1
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 3, 3, 1, 1, False))
        curLayer+=1
        self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))
        curLayer+=1
        for i in range(1,3):
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 1, 1, 1, 0, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 512, 3, 3, 1, 1, False))
            curLayer+=1
            self.Layers.append(DNNLayer.ConvLayer1(self.Layers[curLayer], 2048, 1, 1, 1, 0, False))
            curLayer+=1
        
     
        self.Layers.append(DNNLayer.FCLayer(self.Layers[curLayer], 1000))
        curLayer+=1
        #self.Layers.append(DNNLayer.FCLayer(self.Layers[6], 4096))
        #self.Layers.append(DNNLayer.FCLayer(self.Layers[7], 1000))
        
    def PrintParam(self):
        numlayers = len(self.Layers)
        print("Number of Layers = ", numlayers)
        for i in range(1,numlayers):
            print(self.Layers[i].numNeurons)
            print(self.Layers[i].numParam)

    def Weights(self):
        numlayers = len(self.Layers)
        W = []
        for i in range(1,numlayers):
            W.append(self.Layers[i].numParam)
        return W
    
    def Neurons(self):
        numlayers = len(self.Layers)
        d = []
        for i in range(1,numlayers):
            d.append(self.Layers[i].numNeurons)
        return d


# In[71]:


import math
import numpy as np
from scipy.interpolate import InterpolatedUnivariateSpline
import operator



# B: minibatch size
# d: activation size
def ModelParallel(B, d, Pr, Pc, alpha, beta):
    t_latency = alpha * math.ceil(math.log(Pr,2))
    t_bandwidth = B * ((Pr-1)/Pr) * beta *  d / Pc
    t_modelParallel = 3 * (t_latency + t_bandwidth)
    return t_modelParallel

# B: minibatch size
# W: weights
def DataParallel(B, W, Pr, Pc, alpha, beta):
    t_latency = alpha * math.ceil(math.log(Pc,2))
    t_bandwidth = ((Pc-1)/Pc) * beta *  W / Pr
    t_dataParallel = 2 * (t_latency + t_bandwidth)
    return t_dataParallel

# Xw : input width
# Xc: input channels
# Kh: Kernel height (convolution size)
def DomainParallel(layer, B, Pr, Pc, alpha, beta): 
    P = Pr * Pc
    t_forward = alpha + beta * (B/Pc) *  layer.Xw * layer.Xd * (layer.Kh - 1)
    #t_backward1 = alpha * math.ceil(math.log(Pr,2)) + ((Pr-1)/Pr) * beta *  layer.numParam 
    t_backward1 = alpha * math.ceil(math.log(P,2)) + ((P-1)/P) * beta *  layer.numParam # combining reduction of data parallism as well
    t_backward2 = alpha + beta * (B/Pc) *  layer.Yw * layer.Yd * (layer.Kh - 1)
    t_domainParallel = t_forward + 2* t_backward1 + t_backward2 
    return t_domainParallel, 2*t_backward1 # last comm time is for W





def AlexNetComp(B, Pr, Pc):
    batch = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048]
    time1node_total = [29,33,38,48,61,90,148,265,477,936,1871,3773]
    P = Pr * Pc
    t_iter = 0
    if(P<=B):
        perProcBatch = B/P
        idx = batch.index(perProcBatch)
        t_iter = time1node_total[idx]
    else:
        parts = P/B
        t_iter = time1node_total[0]/parts
    
    
    t_iter = t_iter  / 1000
    return t_iter

def ResNet50Comp(B, Pr, Pc):
    batch = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024]
    time1node = [86, 102, 128, 181, 285, 465, 1000, 2356, 5461, 11514, 24514] 
    time1node_H2 = [95, 112, 129, 163, 230, 351, 579, 1224, 3081, 6973, 14758]
    time1node_H4 = [77, 95, 107, 129, 169, 240, 370, 670, 1397, 3290, 7163]
    
    
    perProcBatch = B/Pc
    
    if perProcBatch in batch: # emperical
        idx = batch.index(perProcBatch)  
        t_H1 = time1node[idx]
        t_H2 = time1node_H2[idx]
        t_H4 = time1node_H4[idx]
    else: #extrapolate
        extrapolate = InterpolatedUnivariateSpline(np.log2(batch), np.log2(time1node), k=1)
        t_H1 = 2**extrapolate(np.log2(perProcBatch))
        extrapolate = InterpolatedUnivariateSpline(np.log2(batch), np.log2(time1node_H2), k=1)
        t_H2 = 2**extrapolate(np.log2(perProcBatch))
        extrapolate = InterpolatedUnivariateSpline(np.log2(batch), np.log2(time1node_H4), k=1)
        t_H4 = 2**extrapolate(np.log2(perProcBatch))
        
    
    t_iter = 0;

    if(Pr==1):
        t_iter = t_H1  
    elif(Pr==2):
        t_iter = t_H2  
    elif(Pr==4):
        t_iter = t_H4  
    else:
        #extralolate
        xi = [1, 2, 4]
        yi = [t_H1, t_H2, t_H4]
        # spline order: 1 linear, 2 quadratic, 3 cubic ... 
        order = 1
        extrapolate = InterpolatedUnivariateSpline(np.log2(xi), np.log2(yi), k=order)
        t_iter = 2**extrapolate(np.log2(Pr)) 
        
    #print('comp: perProcBatch t_H1, t_H2, t_H4, t_iter, Pr: ', perProcBatch, t_H1, t_H2, t_H4, t_iter, Pr)
    t_iter = t_iter/ 1000
    return t_iter


def NaiveTrainingAlexNet(Pr, Pc, B, trainSize, transition_layer = 5):
    numLayers = 8
    convSize = [11, 5, 3, 3, 3]
    widthxChannel = [672, 5280, 6912, 4992, 4992]
    #d = [55*55*96, 27*27*256, 13*13*192*2, 13*13*192*2, 13*13*256, 4096, 4096, 1000]
    #W = [35000, 307000, 885000, 663000, 442000, 38000000, 17000000, 4000000]
    alexnet = AlexNetArch()
    W = alexnet.Weights()
    d = alexnet.Neurons()
 
    
    alpha = 2/1000000
    beta = 1/(6*2**30)*4
    
    itersPerEpoch = math.ceil(trainSize / B)
    
    modelComm = 0 # model + data parallel
    domainComm = 0 # domain + data parallel
    domainModelComm = 0 # model/domain + data parallel
    domainModelWComm = 0 # model/domain + data parallel communication portion for Weight allreduce


    comp = AlexNetComp(B, Pr, Pc)
    for i in range(0, 8):
        data = DataParallel(B, W[i], Pr, Pc, alpha, beta)
        model = ModelParallel(B, d[i], Pr, Pc, alpha, beta);
        if(i < transition_layer): 
            domain, domain_w_comm = DomainParallel(alexnet.Layers[i+1], B, Pr, Pc, alpha, beta) # data is built in here
        else: 
            domain = model + data
            domain_w_comm = data
        domainComm += domain 
        modelComm += (model + data)
        domainModelComm += min(model + data, domain)
        if model + data < domain:
            domainModelWComm += data
        else:
            domainModelWComm += domain_w_comm
                
        #print(Pr, Pc, B, domain * itersPerEpoch)
        

    
    # per epoch costs
    comp = comp * itersPerEpoch
    modelComm  = modelComm * itersPerEpoch
    domainComm = domainComm * itersPerEpoch
    domainModelComm = domainModelComm * itersPerEpoch
    domainModelWComm = domainModelWComm * itersPerEpoch
    #print(comp, modelComm, domainComm, domainModelComm, domainModelWComm)
    return comp, modelComm, domainComm, domainModelComm, domainModelWComm



def TrainingDNN(Pr, Pc, B, trainSize, DNNType):
    
    if(DNNType == "AlexNet"):
        DNN = AlexNetArch()
    elif(DNNType == "ResNet50"): 
        DNN = ResNet50Arch()
    else:
        Print("Unknown DNN: Returning")
        return
    W = DNN.Weights()
    d = DNN.Neurons()
    
    alpha = 2/1000000
    beta = 1/(6*2**30)*4
    
    itersPerEpoch = math.ceil(trainSize / B)
    
    totalComm = 0 # model + data parallel
    wComm = 0 # communication portion for Weight allreduce


    if(DNNType == "AlexNet"):
        comp = AlexNetComp(B, Pr, Pc) 
        
    elif(DNNType == "ResNet50"): 
        comp = ResNet50Comp(B, Pr, Pc) 
    
    
    P = Pr * Pc
    firstFC=0
    for i in range(0, len(DNN.Layers)-1):
        if(DNN.Layers[i+1].type == "conv"):
            if(P<=B): # use batch parallelism only
                data = DataParallel(B, W[i], 1, Pr*Pc, alpha, beta) 
                totalComm += data
                wComm += data
            else: 
                Pc_batch = B # 1 image per processor
                Pr_domain = P/B
                domain, domain_w_comm = DomainParallel(DNN.Layers[i+1], B, Pr_domain, Pc_batch, alpha, beta) # data is built in here
                totalComm += domain
                wComm += domain_w_comm
        else:
            if(firstFC==0):
                firstFC = 1
                ConvToFC = alpha * math.ceil(math.log(Pr,2)) + B * ((Pr-1)/Pr) * beta *  d[i] / Pc
                totalComm += ConvToFC
            data = DataParallel(B, W[i], Pr, Pc, alpha, beta)
            model = ModelParallel(B, d[i], Pr, Pc, alpha, beta)
            totalComm = totalComm + data + model
            wComm += data
        
        
     
    # per epoch costs
    comp = comp * itersPerEpoch
    totalComm  = totalComm * itersPerEpoch
    wComm = wComm * itersPerEpoch
    return comp, totalComm, wComm     


# In[72]:


import matplotlib as mpl
mpl.rcParams['hatch.linewidth'] = .4  # previous pdf hatch linewidth

import matplotlib.pyplot as plt
#plotData is a kx5 matrix
# 1st column: pr
# 2nd column: pc
# 3rd column: comp
# 4th column: commModel
# 5th column: commData
def MyBarPlot(plotData, title, domainP=0, useLegend=1, ymax=0, filePrefix=""):
    nbars = plotData.shape[0];
    width = 0.65   
    ind = np.arange(nbars)
    comp = plotData[:,2]
    #print("inside plot: ", comp)
    comm = plotData[:,3]
    Wcomm = plotData[:,4] # Portion of communication only for weight all-reduce
    #dataComm = plotData[:,4]
    f = plt.figure()
    # Scale indices for same width plots
    ind = 1. / float(nbars) * ind


    p1 = plt.bar(ind  , comp, width=0.08, bottom=comm, color='b')
    p2 = plt.bar(ind  , comm, width=0.08, color = 'coral')
    p3 = plt.bar(ind  , Wcomm, width=0.08, color = 'orange', hatch='x'*6)
    # print(Wcomm)
    # print(comm)
    #create x labels
    xlabels = []
    for i in range(0,nbars):
        xlabels.append(str(int(plotData[i,0])) + 'x' + str(int(plotData[i,1])))
    
    plt.ylabel('Time (s)')
    plt.xlabel('$P_r\ X\ P_c$')
    #plt.title('Model and Data')
    ax = plt.gca()
    #ax.set_xlim((1, 10))


    ax.yaxis.grid(color='gray', linestyle='dotted')
    ax.set_axisbelow(True)
    plt.title(title)
    plt.xticks(ind, xlabels)
    
    # Compute best time
    if(ymax!=0):
        axes = plt.gca()
        axes.set_ylim([0,ymax])
    ymin, ymax = ax.get_ylim()

    best_time_ind = np.argmin(comp+comm)
    best_time = np.min(comp[best_time_ind]+comm[best_time_ind])

    best_comm_ind = np.argmin(comm)
    best_comm = np.min(comm[best_comm_ind])
    
    if(best_time_ind > 0):
        
        ax.text(float(best_time_ind+0.78)/nbars, 1.1*best_time/ymax, "{:.1f}".format((comm[0]+comp[0])/best_time) + 'x' +'\n(' + "{:.1f}".format((comm[0])/best_comm) + 'x)',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax.transAxes,
        color='black', fontsize=12,weight = 'bold')


    
    if(useLegend==1):
        if(domainP==0):
            plt.legend((p1[0], p2[0], p3[0]), ('Computation', 'Model Comm.', 'Batch Comm.'))
        else:
            plt.legend((p1[0], p2[0], p3[0]), ('Computation','Model/Domain Comm.', 'Batch Comm.'))
    #plt.show()
    f.savefig(filePrefix + "Comm_Comp_" + title.replace(" ", ""), bbox_inches='tight')

#plotData is a kx5 matrix
# 1st column: pr
# 2nd column: pc
# 3rd column: comp
# 4th column: commModel
# 5th column: commData
def MyBarPlotComm(plotData, title, domainP=0, filePrefix=""):
    nbars = plotData.shape[0];
    width = 0.65   
    ind = np.arange(nbars)
    comp = plotData[:,2]
    #print("inside plot: ", comp)
    comm = plotData[:,3]
    Wcomm = plotData[:,4] # Portion of communication only for weight all-reduce
    #dataComm = plotData[:,4]
    f = plt.figure()
    # Scale indices for same width plots
    ind = 1. / float(nbars) * ind


    #p1 = plt.bar(ind  , comp, width=0.08, bottom=comm, color='b')
    p2 = plt.bar(ind  , comm, width=0.08, color = 'coral')
    p3 = plt.bar(ind  , Wcomm, width=0.08, color = 'orange', hatch='x'*6)
    # print(Wcomm)
    # print(comm)
    #create x labels
    xlabels = []
    for i in range(0,nbars):
        xlabels.append(str(int(plotData[i,0])) + 'x' + str(int(plotData[i,1])))
    
    plt.ylabel('Time (s)')
    plt.xlabel('$P_r\ X\ P_c$')
    #plt.title('Model and Data')
    ax = plt.gca()
    #ax.set_xlim((1, 10))


    ax.yaxis.grid(color='gray', linestyle='dotted')
    ax.set_axisbelow(True)
    plt.title(title)
    plt.xticks(ind, xlabels)
    
    # Compute best time
    ymin, ymax = ax.get_ylim()

    best_time_ind = np.argmin(comm)
    best_time = np.min(comm[best_time_ind])
    if(best_time_ind > 0):
        ax.text(float(best_time_ind+0.78)/nbars, 1.1*best_time/ymax, "{:.1f}".format((comm[0])/best_time) + 'x',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax.transAxes,
        color='black', fontsize=12,weight = 'bold')
    if(domainP==0):
        plt.legend((p2[0], p3[0]), ('Model Comm.', 'Batch Comm.'))
    else:
        plt.legend((p2[0], p3[0]), ('Model/Domain Comm.', 'Batch Comm.'))
    
    #plt.show()
    f.savefig(filePrefix + "Comm_" + title.replace(" ", ""), bbox_inches='tight')

#plotData is a kx5 matrix
# 1st column: pr
# 2nd column: pc
# 3rd column: comp
# 4th column: commModel
# 5th column: commData
def MyBarPlotOverlap(plotData, title, filePrefix=""):
    nbars = plotData.shape[0];
    width = 0.65   
    ind = np.arange(nbars)
    comp = plotData[:,2]
    comm = plotData[:,3]
    Wcomm = plotData[:,4] # Portion of communication only for weight all-reduce
    Wcomm_nonoverlap = Wcomm - comp
    Wcomm_nonoverlap[Wcomm_nonoverlap < 0] = 0
    comm = comm -  Wcomm +  Wcomm_nonoverlap
    #dataComm = plotData[:,4]
    f = plt.figure()
    # Scale indices for same width plots
    ind = 1. / float(nbars) * ind
   

    p1 = plt.bar(ind  , comp, width=0.08, bottom=comm, color='b')
    p2 = plt.bar(ind  , comm, width=0.08, color = 'coral')
    p3 = plt.bar(ind  , Wcomm_nonoverlap, width=0.08, color = 'orange', hatch='x'*6)
    
    # print(Wcomm)
    # print(comm)
    #create x labels
    xlabels = []
    for i in range(0,nbars):
        xlabels.append(str(int(plotData[i,0])) + 'x' + str(int(plotData[i,1])))
    
    plt.ylabel('Time (s)')
    plt.xlabel('$P_r\ X\ P_c$')
    #plt.title('Model and Data')
    ax = plt.gca()
    #ax.set_xlim((1, 10))


    ax.yaxis.grid(color='gray', linestyle='dotted')
    ax.set_axisbelow(True)
    plt.title(title)
    plt.xticks(ind, xlabels)
    
    # Compute best time
    ymin, ymax = ax.get_ylim()

    best_time_ind = np.argmin(comp+comm)
    best_time = np.min(comp[best_time_ind]+comm[best_time_ind])
    if(best_time_ind > 0):
        ax.text(float(best_time_ind+0.78)/nbars, 1.1*best_time/ymax, "{:.1f}".format((comm[0]+comp[0])/best_time) + 'x',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax.transAxes,
        color='black', fontsize=12,weight = 'bold')
    
    plt.legend((p1[0], p2[0], p3[0]), ('Computation', 'Model Comm.', 'Batch Comm. (non-overlapped)'))
    #plt.show()
    f.savefig(filePrefix + "Overlap_" + title.replace(" ", ""), bbox_inches='tight')

    
def NaiveAlexNetPlot(mbSize, P, plotType="nonOverlap", commOnly=0, useLegend=1):
    trainSize = 1200000
    Pr = 1
    nbars = 8
    allData_model = []
    allData_domain = []
    allData_best = []
    while  nbars>0 and Pr<= P: 
        Pc = int(P/Pr)
        comp, modelComm, domainComm, domainModelComm, domainModelWComm = NaiveTrainingAlexNet(Pr, Pc, mbSize, trainSize)
        #allData.append([Pr, Pc, comp, modelComm, dataComm])
        allData_model.append([Pr, Pc, comp, modelComm])
        allData_domain.append([Pr, Pc, comp, domainComm])
        allData_best.append([Pr, Pc, comp, domainModelComm, domainModelWComm])
        #print(Pr, Pc, comp, modelComm, dataComm)
        Pr = Pr * 2
        nbars -= 1
    
    allData_model = np.asarray(allData_model)
    allData_domain = np.asarray(allData_domain)
    allData_best = np.asarray(allData_best)
    #plot
    #MyBarPlot(allData_model)
    #MyBarPlot(allData_domain)
    xlabels = []
  
    title = 'B = ' + str(mbSize) + ' ,  P = ' + str(P)
    if(plotType=="overlap"):
        MyBarPlotOverlap(allData_best, title, filePrefix="Naive_")
    else:
        if(commOnly==0):
            MyBarPlot(allData_best, title, useLegend=useLegend, filePrefix="Naive_")
        else:
            MyBarPlotComm(allData_best, title, filePrefix="Naive_")





def DNNPlot(mbSize, P, DNNType, plotType="nonOverlap", commOnly=0, useLegend=1,  ymax=0):
    if(DNNType != "ResNet50" and DNNType != "AlexNet"):
        print("DNNType must be either ResNet50 or AlexNet")
        return
    trainSize = 1200000
    Pr = 1
    if(P>mbSize):
        Pr = P/mbSize 
    nbars = 8
    allData_model = []
    allData_domain = []
    allData_best = []
    while  nbars>0 and Pr<= P: 
        Pc = int(P/Pr)
        comp, totalComm, wComm = TrainingDNN(Pr, Pc, mbSize, trainSize,DNNType)
        allData_best.append([Pr, Pc, comp, totalComm, wComm])
        Pr = Pr * 2
        nbars -= 1
    allData_best = np.asarray(allData_best)

    xlabels = []
  
    title = 'B = ' + str(mbSize) + ' ,  P = ' + str(P)
    #print(allData_best)
    
    if(plotType=="overlap"):
        MyBarPlotOverlap(allData_best, title)
    else:
        if(commOnly==0):
            if(P>mbSize):
                MyBarPlot(allData_best, title, useLegend=useLegend, domainP=1, ymax=ymax)
            else:
                MyBarPlot(allData_best, title, useLegend=useLegend, ymax=ymax)
        else:
            if(P>mbSize):
                MyBarPlotComm(allData_best, title, domainP=1)
            else:
                MyBarPlotComm(allData_best, title)



# In[73]:

mpl.rcParams.update({'font.size': 14})
mpl.rcParams.update({'xtick.labelsize': 10})


print("======== Strong Scaling Naive (comm only)=========")
NaiveAlexNetPlot(2048, 8, commOnly=1)
NaiveAlexNetPlot(2048, 32,  commOnly=1)
NaiveAlexNetPlot(2048, 128, commOnly=1)
NaiveAlexNetPlot(2048, 512, commOnly=1)

print("======== Strong Scaling (comm only)=========")
DNNPlot(2048, 8, "AlexNet", commOnly=1)
DNNPlot(2048, 32, "AlexNet", commOnly=1)
DNNPlot(2048, 128, "AlexNet", commOnly=1)
DNNPlot(2048, 512, "AlexNet", commOnly=1)


print("======== Strong Scaling Naive (comm+comp)=========")
NaiveAlexNetPlot(2048, 8, useLegend=0)
NaiveAlexNetPlot(2048, 32, useLegend=0)
NaiveAlexNetPlot(2048, 128, useLegend=0)
NaiveAlexNetPlot(2048, 512)

print("======== Strong Scaling (comm+comp)=========")
DNNPlot(2048, 8, "AlexNet", useLegend=0, ymax=400)
DNNPlot(2048, 32, "AlexNet", useLegend=0)
DNNPlot(2048, 128, "AlexNet", useLegend=0)
DNNPlot(2048, 512, "AlexNet")


print("======== Strong Scaling (fixed B)=========")
DNNPlot(2048, 8, "AlexNet", plotType="overlap")
DNNPlot(2048, 32, "AlexNet", plotType="overlap")
DNNPlot(2048, 128, "AlexNet", plotType="overlap")
DNNPlot(2048, 512, "AlexNet", plotType="overlap")



# In[64]:

print("======== Weak Scaling Naive AlexNet (comm only) =========")
NaiveAlexNetPlot(512, 128, commOnly=1)
NaiveAlexNetPlot(2048, 512, commOnly=1)
NaiveAlexNetPlot(8192, 2048, commOnly=1)
NaiveAlexNetPlot(32768, 8192, commOnly=1)


print("======== Weak Scaling AlexNet (comm only) =========")

DNNPlot(512, 128, "AlexNet", commOnly=1)
DNNPlot(2048, 512, "AlexNet", commOnly=1)
DNNPlot(8192, 2048, "AlexNet", commOnly=1)
DNNPlot(32768, 8192, "AlexNet", commOnly=1)


print("======== Weak Scaling Naive AlexNet (comp+comm) =========")
NaiveAlexNetPlot(512, 128)
NaiveAlexNetPlot(2048, 512)
NaiveAlexNetPlot(8192, 2048)
NaiveAlexNetPlot(32768, 8192)


print("======== Weak Scaling AlexNet (comp+comm) =========")

DNNPlot(512, 128, "AlexNet")
DNNPlot(2048, 512, "AlexNet")
DNNPlot(8192, 2048, "AlexNet")
DNNPlot(32768, 8192, "AlexNet")

print("======== Weak Scaling AlexNet (Overlap)=========")

DNNPlot(512, 128, "AlexNet", plotType="overlap")
DNNPlot(2048, 512, "AlexNet", plotType="overlap")
DNNPlot(8192, 2048, "AlexNet", plotType="overlap")
DNNPlot(32768, 8192, "AlexNet", plotType="overlap")




# In[60]:


# we will keep only one of them
DNNPlot(512, 512, "AlexNet")
DNNPlot(512, 1024, "AlexNet")
DNNPlot(512, 2048, "AlexNet")
DNNPlot(512, 4096, "AlexNet")

DNNPlot(512, 512, "AlexNet", commOnly=1)
DNNPlot(512, 1024, "AlexNet", commOnly=1)
DNNPlot(512, 2048, "AlexNet", commOnly=1)
DNNPlot(512, 4096, "AlexNet", commOnly=1)



